The JWST Resolved Stellar Populations Early Release Science Program. IX. The RR Lyrae Population in WLM with HST and JWST

RR Lyrae stars are a common, dependable Population II distance indicator, and provide an independent tracer of early star formation. Here, we utilize archival HST/ACS and JWST/NIRCam observations of the nearby dwarf star-forming galaxy WLM to study RR Lyrae in JWST filters. We independently identify RR Lyrae in HST and JWST imaging in order to evaluate JWST's efficacy at characterizing RR Lyrae in the near-IR. We use an MCMC template-fitting technique to obtain periods, amplitudes, and mean magnitudes from the RR Lyrae time-series data. The spatially overlapping HST and JWST observations allow us to directly compare the same sources observed with the instruments, and calibrate the NIRCam F090W and F150W RR Lyrae period-Wesenheit-metallicity (PWZ) relation to the Gaia-consistent HST PWZ. We additionally assess the epoch-to-epoch consistency of NIRCam photometry, and find evidence of burn-in. We conclude that the zero-point offset is negligible compared to the uncertainties from the template fitting. We conduct an MCMC fit of the PWZ with both HST and JWST data. Our results are three-fold. First, we find that we can reliably identify RR Lyrae in NIRCam data, but light-curve template fitting proves difficult on short-baseline observations. Second, the HST PWZ fit yields a distance modulus to WLM of $\mu = 24.85\pm0.05$ ($0.93\pm0.02$ Mpc). This is closer than previous measurements, primarily attributed to consistency with the Gaia scale. Lastly, although the JWST PWZ fit has large uncertainties and a poorly-constrained slope, it represents a first-of-its-kind PWZ calibration in NIRCam filters.

==> anc/datafile6.txt <==
Title: The JWST Resolved Stellar Populations Early Release Science Program. IX.
       The RR Lyrae Population in WlM with HST and JWST
Authors: Slaughter C.M., Skillman E.D., Savino A., Weisz D.R., Durbin M., 
         Anderson J., Boyer M.L., Cohen R.E., Cole A.A., Correnti M., 
         Dolphin A.E., Geha M.C., Gennaro M., Kallivayalil N., Kirby E.N., 
         McQuinn K.B.W., Newman M.J.B., Warfield J.T., Williams B.F. 
Table: HST Epoch Photometry
================================================================================
Byte-by-byte Description of file: datafile6.txt
--------------------------------------------------------------------------------
   Bytes  Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1-  12 F12.6  d       MJD         Julian date
  14-  14 I1     ---     filtnum     Filter number of observation; F475W = 0, F814W = 1
  16-  21 F6.3   mag     mag-019208  ? Apparent magnitude of source #19208
  23-  27 F5.3   mag   e_mag-019208  ? Uncertainty in mag-019208
  29-  34 F6.3   mag     mag-019995  ? Apparent magnitude of source #19995
  36-  40 F5.3   mag   e_mag-019995  ? Uncertainty in mag-019995
  42-  47 F6.3   mag     mag-020302  Apparent magnitude of source #20302
  49-  53 F5.3   mag   e_mag-020302  Uncertainty in mag-020302
  55-  60 F6.3   mag     mag-020325  ? Apparent magnitude of source #20325
  62-  66 F5.3   mag   e_mag-020325  ? Uncertainty in mag-020325
  68-  73 F6.3   mag     mag-020406  Apparent magnitude of source #20406
  75-  79 F5.3   mag   e_mag-020406  Uncertainty in mag-020406
  81-  86 F6.3   mag     mag-020439  Apparent magnitude of source #20439
  88-  92 F5.3   mag   e_mag-020439  Uncertainty in mag-020439
  94-  99 F6.3   mag     mag-020484  ? Apparent magnitude of source #20484
 101- 105 F5.3   mag   e_mag-020484  ? Uncertainty in mag-020484
 107- 112 F6.3   mag     mag-020544  ? Apparent magnitude of source #20544
 114- 118 F5.3   mag   e_mag-020544  ? Uncertainty in mag-020544
 120- 125 F6.3   mag     mag-020634  Apparent magnitude of source #20634
 127- 131 F5.3   mag   e_mag-020634  Uncertainty in mag-020634
 133- 138 F6.3   mag     mag-020693  Apparent magnitude of source #20693
 140- 144 F5.3   mag   e_mag-020693  Uncertainty in mag-020693
 146- 151 F6.3   mag     mag-021006  Apparent magnitude of source #21006
 153- 157 F5.3   mag   e_mag-021006  Uncertainty in mag-021006
 159- 164 F6.3   mag     mag-021121  ? Apparent magnitude of source #21121
 166- 170 F5.3   mag   e_mag-021121  ? Uncertainty in mag-021121
 172- 177 F6.3   mag     mag-021231  ? Apparent magnitude of source #21231
 179- 183 F5.3   mag   e_mag-021231  ? Uncertainty in mag-021231
 185- 190 F6.3   mag     mag-021253  ? Apparent magnitude of source #21253
 192- 196 F5.3   mag   e_mag-021253  ? Uncertainty in mag-021253
 198- 203 F6.3   mag     mag-021369  Apparent magnitude of source #21369
 205- 209 F5.3   mag   e_mag-021369  Uncertainty in mag-021369
 211- 216 F6.3   mag     mag-021452  ? Apparent magnitude of source #21452
 218- 222 F5.3   mag   e_mag-021452  ? Uncertainty in mag-021452
 224- 229 F6.3   mag     mag-021551  ? Apparent magnitude of source #21551
 231- 235 F5.3   mag   e_mag-021551  ? Uncertainty in mag-021551
 237- 242 F6.3   mag     mag-021560  ? Apparent magnitude of source #21560
 244- 248 F5.3   mag   e_mag-021560  ? Uncertainty in mag-021560
 250- 255 F6.3   mag     mag-021582  Apparent magnitude of source #21582
 257- 261 F5.3   mag   e_mag-021582  Uncertainty in mag-021582
 263- 268 F6.3   mag     mag-021597  ? Apparent magnitude of source #21597
 270- 274 F5.3   mag   e_mag-021597  ? Uncertainty in mag-021597
 276- 281 F6.3   mag     mag-021601  ? Apparent magnitude of source #21601
 283- 287 F5.3   mag   e_mag-021601  ? Uncertainty in mag-021601
 289- 294 F6.3   mag     mag-021621  ? Apparent magnitude of source #21621
 296- 300 F5.3   mag   e_mag-021621  ? Uncertainty in mag-021621
 302- 307 F6.3   mag     mag-021638  ? Apparent magnitude of source #21638
 309- 313 F5.3   mag   e_mag-021638  ? Uncertainty in mag-021638
 315- 320 F6.3   mag     mag-021645  Apparent magnitude of source #21645
 322- 326 F5.3   mag   e_mag-021645  Uncertainty in mag-021645
 328- 333 F6.3   mag     mag-021670  Apparent magnitude of source #21670
 335- 339 F5.3   mag   e_mag-021670  Uncertainty in mag-021670
 341- 346 F6.3   mag     mag-021716  ? Apparent magnitude of source #21716
 348- 352 F5.3   mag   e_mag-021716  ? Uncertainty in mag-021716
 354- 359 F6.3   mag     mag-021802  Apparent magnitude of source #21802
 361- 365 F5.3   mag   e_mag-021802  Uncertainty in mag-021802
 367- 372 F6.3   mag     mag-021818  Apparent magnitude of source #21818
 374- 378 F5.3   mag   e_mag-021818  Uncertainty in mag-021818
 380- 385 F6.3   mag     mag-021895  ? Apparent magnitude of source #21895
 387- 391 F5.3   mag   e_mag-021895  ? Uncertainty in mag-021895
 393- 398 F6.3   mag     mag-021926  ? Apparent magnitude of source #21926
 400- 404 F5.3   mag   e_mag-021926  ? Uncertainty in mag-021926
 406- 411 F6.3   mag     mag-022041  Apparent magnitude of source #22041
 413- 417 F5.3   mag   e_mag-022041  Uncertainty in mag-022041
 419- 424 F6.3   mag     mag-022125  Apparent magnitude of source #22125
 426- 430 F5.3   mag   e_mag-022125  Uncertainty in mag-022125
 432- 437 F6.3   mag     mag-022138  Apparent magnitude of source #22138
 439- 443 F5.3   mag   e_mag-022138  Uncertainty in mag-022138
 445- 450 F6.3   mag     mag-022254  ? Apparent magnitude of source #22254
 452- 456 F5.3   mag   e_mag-022254  ? Uncertainty in mag-022254
 458- 463 F6.3   mag     mag-022316  ? Apparent magnitude of source #22316
 465- 469 F5.3   mag   e_mag-022316  ? Uncertainty in mag-022316
 471- 476 F6.3   mag     mag-022383  Apparent magnitude of source #22383
 478- 482 F5.3   mag   e_mag-022383  Uncertainty in mag-022383
 484- 489 F6.3   mag     mag-022430  ? Apparent magnitude of source #22430
 491- 495 F5.3   mag   e_mag-022430  ? Uncertainty in mag-022430
 497- 502 F6.3   mag     mag-022435  Apparent magnitude of source #22435
 504- 508 F5.3   mag   e_mag-022435  Uncertainty in mag-022435
 510- 515 F6.3   mag     mag-022450  ? Apparent magnitude of source #22450
 517- 521 F5.3   mag   e_mag-022450  ? Uncertainty in mag-022450
 523- 528 F6.3   mag     mag-022587  ? Apparent magnitude of source #22587
 530- 534 F5.3   mag   e_mag-022587  ? Uncertainty in mag-022587
 536- 541 F6.3   mag     mag-022685  ? Apparent magnitude of source #22685
 543- 547 F5.3   mag   e_mag-022685  ? Uncertainty in mag-022685
 549- 554 F6.3   mag     mag-022723  ? Apparent magnitude of source #22723
 556- 560 F5.3   mag   e_mag-022723  ? Uncertainty in mag-022723
 562- 567 F6.3   mag     mag-022820  Apparent magnitude of source #22820
 569- 573 F5.3   mag   e_mag-022820  Uncertainty in mag-022820
 575- 580 F6.3   mag     mag-022827  ? Apparent magnitude of source #22827
 582- 586 F5.3   mag   e_mag-022827  ? Uncertainty in mag-022827
 588- 593 F6.3   mag     mag-022829  ? Apparent magnitude of source #22829
 595- 599 F5.3   mag   e_mag-022829  ? Uncertainty in mag-022829
 601- 606 F6.3   mag     mag-022884  Apparent magnitude of source #22884
 608- 612 F5.3   mag   e_mag-022884  Uncertainty in mag-022884
 614- 619 F6.3   mag     mag-022930  ? Apparent magnitude of source #22930
 621- 625 F5.3   mag   e_mag-022930  ? Uncertainty in mag-022930
 627- 632 F6.3   mag     mag-022993  Apparent magnitude of source #22993
 634- 638 F5.3   mag   e_mag-022993  Uncertainty in mag-022993
 640- 645 F6.3   mag     mag-023064  ? Apparent magnitude of source #23064
 647- 651 F5.3   mag   e_mag-023064  ? Uncertainty in mag-023064
 653- 658 F6.3   mag     mag-023069  ? Apparent magnitude of source #23069
 660- 664 F5.3   mag   e_mag-023069  ? Uncertainty in mag-023069
 666- 671 F6.3   mag     mag-023197  Apparent magnitude of source #23197
 673- 677 F5.3   mag   e_mag-023197  Uncertainty in mag-023197
 679- 684 F6.3   mag     mag-023319  Apparent magnitude of source #23319
 686- 690 F5.3   mag   e_mag-023319  Uncertainty in mag-023319
 692- 697 F6.3   mag     mag-023340  ? Apparent magnitude of source #23340
 699- 703 F5.3   mag   e_mag-023340  ? Uncertainty in mag-023340
 705- 710 F6.3   mag     mag-023355  Apparent magnitude of source #23355
 712- 716 F5.3   mag   e_mag-023355  Uncertainty in mag-023355
 718- 723 F6.3   mag     mag-023440  ? Apparent magnitude of source #23440
 725- 729 F5.3   mag   e_mag-023440  ? Uncertainty in mag-023440
 731- 736 F6.3   mag     mag-023491  ? Apparent magnitude of source #23491
 738- 742 F5.3   mag   e_mag-023491  ? Uncertainty in mag-023491
 744- 749 F6.3   mag     mag-023498  Apparent magnitude of source #23498
 751- 755 F5.3   mag   e_mag-023498  Uncertainty in mag-023498
 757- 762 F6.3   mag     mag-023527  ? Apparent magnitude of source #23527
 764- 768 F5.3   mag   e_mag-023527  ? Uncertainty in mag-023527
 770- 775 F6.3   mag     mag-023548  ? Apparent magnitude of source #23548
 777- 781 F5.3   mag   e_mag-023548  ? Uncertainty in mag-023548
 783- 788 F6.3   mag     mag-023669  ? Apparent magnitude of source #23669
 790- 794 F5.3   mag   e_mag-023669  ? Uncertainty in mag-023669
 796- 801 F6.3   mag     mag-023698  ? Apparent magnitude of source #23698
 803- 807 F5.3   mag   e_mag-023698  ? Uncertainty in mag-023698
 809- 814 F6.3   mag     mag-023699  Apparent magnitude of source #23699
 816- 820 F5.3   mag   e_mag-023699  Uncertainty in mag-023699
 822- 827 F6.3   mag     mag-023715  Apparent magnitude of source #23715
 829- 833 F5.3   mag   e_mag-023715  Uncertainty in mag-023715
 835- 840 F6.3   mag     mag-023795  ? Apparent magnitude of source #23795
 842- 846 F5.3   mag   e_mag-023795  ? Uncertainty in mag-023795
 848- 853 F6.3   mag     mag-023808  ? Apparent magnitude of source #23808
 855- 859 F5.3   mag   e_mag-023808  ? Uncertainty in mag-023808
 861- 866 F6.3   mag     mag-023838  ? Apparent magnitude of source #23838
 868- 872 F5.3   mag   e_mag-023838  ? Uncertainty in mag-023838
 874- 879 F6.3   mag     mag-023854  ? Apparent magnitude of source #23854
 881- 885 F5.3   mag   e_mag-023854  ? Uncertainty in mag-023854
 887- 892 F6.3   mag     mag-023862  ? Apparent magnitude of source #23862
 894- 898 F5.3   mag   e_mag-023862  ? Uncertainty in mag-023862
 900- 905 F6.3   mag     mag-023863  ? Apparent magnitude of source #23863
 907- 911 F5.3   mag   e_mag-023863  ? Uncertainty in mag-023863
 913- 918 F6.3   mag     mag-023867  ? Apparent magnitude of source #23867
 920- 924 F5.3   mag   e_mag-023867  ? Uncertainty in mag-023867
 926- 931 F6.3   mag     mag-023891  ? Apparent magnitude of source #23891
 933- 937 F5.3   mag   e_mag-023891  ? Uncertainty in mag-023891
 939- 944 F6.3   mag     mag-023973  ? Apparent magnitude of source #23973
 946- 950 F5.3   mag   e_mag-023973  ? Uncertainty in mag-023973
 952- 957 F6.3   mag     mag-023981  ? Apparent magnitude of source #23981
 959- 963 F5.3   mag   e_mag-023981  ? Uncertainty in mag-023981
 965- 970 F6.3   mag     mag-024045  Apparent magnitude of source #24045
 972- 976 F5.3   mag   e_mag-024045  Uncertainty in mag-024045
 978- 983 F6.3   mag     mag-024082  Apparent magnitude of source #24082
 985- 989 F5.3   mag   e_mag-024082  Uncertainty in mag-024082
 991- 996 F6.3   mag     mag-024178  Apparent magnitude of source #24178
 998-1002 F5.3   mag   e_mag-024178  Uncertainty in mag-024178
1004-1009 F6.3   mag     mag-024185  Apparent magnitude of source #24185
1011-1015 F5.3   mag   e_mag-024185  Uncertainty in mag-024185
1017-1022 F6.3   mag     mag-024239  Apparent magnitude of source #24239
1024-1028 F5.3   mag   e_mag-024239  Uncertainty in mag-024239
1030-1035 F6.3   mag     mag-024276  ? Apparent magnitude of source #24276
1037-1041 F5.3   mag   e_mag-024276  ? Uncertainty in mag-024276
1043-1048 F6.3   mag     mag-024337  Apparent magnitude of source #24337
1050-1054 F5.3   mag   e_mag-024337  Uncertainty in mag-024337
1056-1061 F6.3   mag     mag-024351  Apparent magnitude of source #24351
1063-1067 F5.3   mag   e_mag-024351  Uncertainty in mag-024351
1069-1074 F6.3   mag     mag-024421  Apparent magnitude of source #24421
1076-1080 F5.3   mag   e_mag-024421  Uncertainty in mag-024421
1082-1087 F6.3   mag     mag-024423  Apparent magnitude of source #24423
1089-1093 F5.3   mag   e_mag-024423  Uncertainty in mag-024423
1095-1100 F6.3   mag     mag-024452  Apparent magnitude of source #24452
1102-1106 F5.3   mag   e_mag-024452  Uncertainty in mag-024452
1108-1113 F6.3   mag     mag-024477  ? Apparent magnitude of source #24477
1115-1119 F5.3   mag   e_mag-024477  ? Uncertainty in mag-024477
1121-1126 F6.3   mag     mag-024519  ? Apparent magnitude of source #24519
1128-1132 F5.3   mag   e_mag-024519  ? Uncertainty in mag-024519
1134-1139 F6.3   mag     mag-024544  Apparent magnitude of source #24544
1141-1145 F5.3   mag   e_mag-024544  Uncertainty in mag-024544
1147-1152 F6.3   mag     mag-024549  Apparent magnitude of source #24549
1154-1158 F5.3   mag   e_mag-024549  Uncertainty in mag-024549
1160-1165 F6.3   mag     mag-024601  ? Apparent magnitude of source #24601
1167-1171 F5.3   mag   e_mag-024601  ? Uncertainty in mag-024601
1173-1178 F6.3   mag     mag-024606  ? Apparent magnitude of source #24606
1180-1184 F5.3   mag   e_mag-024606  ? Uncertainty in mag-024606
1186-1191 F6.3   mag     mag-024619  Apparent magnitude of source #24619
1193-1197 F5.3   mag   e_mag-024619  Uncertainty in mag-024619
1199-1204 F6.3   mag     mag-024688  Apparent magnitude of source #24688
1206-1210 F5.3   mag   e_mag-024688  Uncertainty in mag-024688
1212-1217 F6.3   mag     mag-024772  ? Apparent magnitude of source #24772
1219-1223 F5.3   mag   e_mag-024772  ? Uncertainty in mag-024772
1225-1230 F6.3   mag     mag-024848  Apparent magnitude of source #24848
1232-1236 F5.3   mag   e_mag-024848  Uncertainty in mag-024848
1238-1243 F6.3   mag     mag-024884  ? Apparent magnitude of source #24884
1245-1249 F5.3   mag   e_mag-024884  ? Uncertainty in mag-024884
1251-1256 F6.3   mag     mag-024909  Apparent magnitude of source #24909
1258-1262 F5.3   mag   e_mag-024909  Uncertainty in mag-024909
1264-1269 F6.3   mag     mag-025157  Apparent magnitude of source #25157
1271-1275 F5.3   mag   e_mag-025157  Uncertainty in mag-025157
1277-1282 F6.3   mag     mag-025516  ? Apparent magnitude of source #25516
1284-1288 F5.3   mag   e_mag-025516  ? Uncertainty in mag-025516
1290-1295 F6.3   mag     mag-025844  ? Apparent magnitude of source #25844
1297-1301 F5.3   mag   e_mag-025844  ? Uncertainty in mag-025844
1303-1308 F6.3   mag     mag-027165  ? Apparent magnitude of source #27165
1310-1314 F5.3   mag   e_mag-027165  ? Uncertainty in mag-027165
1316-1321 F6.3   mag     mag-028037  Apparent magnitude of source #28037
1323-1327 F5.3   mag   e_mag-028037  Uncertainty in mag-028037
--------------------------------------------------------------------------------
57220.347346 0 25.213 0.031 25.597 0.037 25.825 0.044 25.385 0.034 25.912 0.048 25.810 0.042 25.961 0.048 25.773 0.043 25.457 0.034 25.211 0.029 25.311 0.031 25.151 0.028 25.016 0.026 25.163 0.029 25.891 0.045 25.917 0.045 25.554 0.038 25.745 0.041 25.889 0.045 25.836 0.046 25.877 0.045 25.473 0.036 26.036 0.055 25.197 0.030 25.913 0.051 26.090 0.051 26.028 0.051 25.226 0.030 25.414 0.034 26.072 0.049 25.992 0.048 25.179 0.029 25.889 0.044 25.751 0.043 25.407 0.035 25.493 0.041 26.011 0.048 25.811 0.051 25.920 0.046 25.414 0.033 26.064 0.052 25.094 0.029 25.225 0.031 25.996 0.049 25.280 0.031 25.993 0.048 25.598 0.040 25.290 0.031 26.095 0.052 25.430 0.034 25.263 0.030 25.798 0.042 25.803 0.043 25.676 0.041 25.534 0.035 25.970 0.048 25.391 0.032 25.514 0.036 26.227 0.056 25.446 0.035 25.330 0.032 25.802 0.042 26.169 0.053 26.068 0.053 25.955 0.048 25.847 0.045 25.606 0.041 26.098 0.061 25.243 0.030              25.974 0.050 25.112 0.028 25.514 0.036 25.738 0.041 25.317 0.035 25.516 0.036 25.780 0.042 25.701 0.044 25.316 0.037 26.077 0.050 26.205 0.057 25.819 0.043 25.912 0.045 25.420 0.035 26.195 0.057 25.650 0.047 25.767 0.043 25.866 0.045 26.161 0.057 25.701 0.054 26.095 0.054 25.215 0.030 26.048 0.054 25.714 0.045 26.146 0.054 25.955 0.050 26.209 0.057 25.861 0.044 25.806 0.046 25.869 0.044 25.915 0.046 
57220.410298 0 25.417 0.034 25.151 0.038 25.884 0.046 25.522 0.040 25.397 0.036 25.801 0.043 25.877 0.045 25.914 0.047 25.196 0.029 25.399 0.034 25.424 0.034 25.201 0.029 25.442 0.036 25.365 0.032 25.922 0.045 25.915 0.045 25.320 0.032 25.792 0.043 25.882 0.046 25.789 0.043 26.004 0.052 25.687 0.042 25.978 0.048 25.414 0.034 25.994 0.049 25.897 0.047 26.058 0.053 25.040 0.028 25.439 0.035 26.058 0.051 26.002 0.048 25.407 0.034 25.673 0.040 26.021 0.049 25.561 0.038 25.706 0.041 26.137 0.052 25.997 0.049 26.105 0.053 25.106 0.028 26.129 0.058 25.357 0.034 25.492 0.037 25.587 0.038 25.525 0.036 25.616 0.038 25.667 0.040 25.524 0.036              25.758 0.043 25.534 0.036 25.893 0.047 25.963 0.057 25.564 0.038 25.368 0.032 26.024 0.050 25.348 0.034 25.659 0.040 26.073 0.051 25.671 0.041 25.479 0.036 25.959 0.048 26.122 0.055              26.146 0.055 26.049 0.052 25.563 0.037 26.047 0.053 25.479 0.036 25.990 0.050 26.154 0.059 25.526 0.036 25.844 0.045 25.874 0.044 25.293 0.032 25.638 0.038 25.532 0.036 25.353 0.032 25.561 0.036 25.830 0.045 25.481 0.040 25.264 0.035 26.010 0.050 25.411 0.033 26.247 0.059 26.137 0.056 25.782 0.046 26.083 0.053 26.053 0.052 25.694 0.042 26.004 0.058 25.393 0.034 26.039 0.052 25.575 0.039 26.022 0.051 26.035 0.053 26.268 0.059 26.027 0.049 25.740 0.046 25.982 0.049 26.104 0.053 
57220.479904 0              25.309 0.037 26.019 0.057 25.568 0.040 25.033 0.027 25.818 0.043 24.946 0.025 24.881 0.027 25.293 0.032 25.558 0.037 25.381 0.048 25.427 0.033 25.546 0.037 25.617 0.037 25.140 0.028 25.999 0.053 25.399 0.033 25.927 0.046 25.319 0.031 25.797 0.042 25.888 0.062 25.710 0.040 26.113 0.052 25.573 0.038 25.343 0.032 25.879 0.052 25.980 0.049 25.447 0.035 25.570 0.038 25.870 0.045 25.972 0.046 25.543 0.039 25.520 0.039 25.963 0.046 25.577 0.038 25.833 0.045 25.325 0.031 25.986 0.049 26.006 0.049 25.421 0.034 25.984 0.047 25.554 0.037 25.705 0.042 25.393 0.033 25.704 0.040 25.498 0.036 25.875 0.044 25.738 0.041 25.238 0.031 25.810 0.044 25.741 0.040 25.956 0.047 25.823 0.044 25.286 0.038 25.621 0.037 26.102 0.057 25.813 0.042 25.794 0.043 25.575 0.037 25.775 0.046 25.810 0.043 25.731 0.042 25.655 0.040 26.235 0.060 26.022 0.051 25.924 0.047 25.702 0.041 26.057 0.061 25.691 0.040 25.983 0.056 25.995 0.055 25.685 0.040 25.892 0.046 25.844 0.043 25.705 0.041 25.717 0.042 25.452 0.034 25.557 0.036 25.804 0.042 25.372 0.032 25.515 0.037 25.450 0.033 25.885 0.044 25.668 0.039 26.271 0.061 26.151 0.055 26.012 0.050 26.105 0.052 26.283 0.060 26.052 0.052 26.107 0.053 25.764 0.043 26.166 0.062 25.785 0.044 26.193 0.057 25.982 0.051 26.175 0.055 26.092 0.052 26.038 0.051 26.139 0.054 26.160 0.059 
57220.542855 0              25.520 0.037 26.026 0.049 25.669 0.043 25.405 0.036 25.945 0.047 25.165 0.029 25.287 0.032 25.515 0.036 25.678 0.040 25.724 0.042 25.669 0.039 25.690 0.041 25.810 0.045 25.292 0.031 25.449 0.034 25.543 0.043 25.959 0.048 25.128 0.029              24.973 0.033 25.450 0.034              25.754 0.043 25.150 0.029              26.118 0.054 25.715 0.041 25.768 0.043 26.038 0.052 25.358 0.032 25.715 0.041 25.424 0.034 25.961 0.047 25.809 0.045 25.937 0.048 25.188 0.029 25.992 0.048 25.937 0.047 25.603 0.038              25.822 0.045 26.004 0.053 25.648 0.040 25.837 0.045 25.628 0.038 25.820 0.043 25.983 0.048 25.649 0.040 25.370 0.039 25.712 0.041 26.004 0.049 25.862 0.045 25.729 0.043 25.806 0.043 25.487 0.044 25.948 0.053 25.907 0.047 25.316 0.033 25.886 0.048 25.952 0.048 25.645 0.039 25.357 0.037 25.679 0.044 25.619 0.044 26.119 0.058 25.883 0.047 25.854 0.061 25.878 0.045 26.064 0.057 25.401 0.046 25.843 0.045 25.997 0.051 26.013 0.049 25.813 0.045 25.805 0.043 25.825 0.043 25.819 0.042 25.886 0.044 25.611 0.039 25.765 0.043 25.685 0.040 25.555 0.036 25.802 0.043              26.101 0.055 25.947 0.049 26.134 0.055              26.126 0.062 25.542 0.044 25.901 0.049 26.134 0.057 25.858 0.046              25.820 0.047 25.902 0.049 26.131 0.053 25.996 0.051 26.408 0.065 26.195 0.057 
57220.612462 0 25.929 0.048 25.757 0.044 25.782 0.042 25.703 0.045 25.578 0.043 25.892 0.045 25.424 0.034 25.470 0.035 25.747 0.041 25.732 0.041 25.681 0.041 25.806 0.051 25.749 0.042 25.854 0.044 25.561 0.036 25.242 0.030 25.646 0.043 25.973 0.048 25.498 0.040 25.404 0.037 25.432 0.040 25.301 0.031 25.238 0.030 25.785 0.043 25.494 0.036 25.322 0.032 25.288 0.032 25.835 0.044 25.871 0.045 24.851 0.030 25.313 0.031 25.887 0.044 25.540 0.036 25.757 0.042 25.946 0.049 25.988 0.049 25.496 0.034 25.570 0.037 26.014 0.050 25.870 0.044              25.915 0.048 26.159 0.056 25.696 0.040 25.970 0.048 25.587 0.037 25.960 0.046 25.937 0.046 25.889 0.046 25.178 0.041 25.945 0.047 25.927 0.046              25.834 0.046 25.945 0.046 25.529 0.037 26.045 0.053 26.075 0.052 25.610 0.037 26.045 0.053 26.034 0.051 25.762 0.047 25.693 0.041 25.636 0.044 25.588 0.038 25.771 0.043 25.904 0.047 26.019 0.050 25.990 0.050 25.738 0.043 25.641 0.040 25.944 0.047 25.857 0.045 25.555 0.036 25.937 0.048 25.967 0.047 25.899 0.045 26.149 0.053 26.004 0.047 25.779 0.041 25.865 0.046 25.789 0.045 25.550 0.036 25.849 0.044 25.494 0.036 26.362 0.066 25.993 0.050 26.023 0.049 25.552 0.038 25.801 0.047 25.530 0.040 26.011 0.052 25.993 0.051 25.868 0.046 25.617 0.044 25.758 0.044 25.470 0.035 26.092 0.051 26.125 0.055 26.461 0.069 26.348 0.063 
57220.675402 0 25.876 0.046 25.582 0.039 24.968 0.028 25.607 0.042 25.656 0.040 25.696 0.040 25.656 0.039 25.740 0.042 25.713 0.040 25.971 0.049 25.850 0.045 25.867 0.045 25.936 0.049 25.841 0.043 25.672 0.039 25.514 0.036 25.788 0.042 25.451 0.034 25.609 0.039 25.444 0.034 25.640 0.043 25.467 0.035 25.557 0.038 25.900 0.047 25.659 0.040 25.550 0.041 25.161 0.029 26.225 0.058 25.777 0.046 25.335 0.032 25.534 0.035 26.001 0.051 25.818 0.048 25.452 0.036 25.960 0.050 25.901 0.048 25.743 0.041 25.374 0.033              25.993 0.048 25.369 0.032 25.962 0.050 25.943 0.049 25.849 0.045 26.090 0.052 25.845 0.049 25.928 0.045 25.497 0.035 25.996 0.051 25.558 0.038 25.993 0.048 25.771 0.044 25.900 0.046 25.947 0.050 26.092 0.050 25.666 0.041 26.020 0.049 25.867 0.046 25.901 0.045 26.066 0.053 25.950 0.049 25.831 0.044 25.873 0.055 25.753 0.042 25.789 0.045 25.321 0.032 26.065 0.051 25.668 0.046 25.999 0.050 25.615 0.040 25.630 0.053 26.185 0.055 26.085 0.052 25.469 0.034 25.937 0.049 26.024 0.050 25.962 0.048 26.114 0.052 26.100 0.051 26.028 0.049 26.018 0.052 26.123 0.052 25.710 0.040 26.110 0.052 25.642 0.039 25.579 0.051 26.059 0.052 25.540 0.046 25.873 0.046 25.397 0.034 25.760 0.043 26.279 0.061 26.113 0.056 25.989 0.052 25.793 0.047 25.851 0.046 25.679 0.040 25.992 0.048 26.088 0.053 26.395 0.066 26.483 0.071 
57220.745089 0 25.644 0.049 25.279 0.031 25.246 0.031 25.650 0.041 25.873 0.045 24.997 0.032 25.784 0.042 25.838 0.049 25.762 0.042 25.896 0.045 25.881 0.046 25.713 0.040 25.828 0.044 25.537 0.035 25.709 0.044 25.595 0.037 25.901 0.046 25.213 0.029 25.851 0.044 25.610 0.037 25.867 0.057 25.662 0.038 25.703 0.040 26.032 0.051 25.948 0.047 25.733 0.042 25.480 0.035 25.940 0.048 25.918 0.054 25.628 0.038 25.749 0.040 25.896 0.046 25.840 0.044 25.341 0.032 25.944 0.049 25.799 0.046 26.005 0.048 25.575 0.037 25.387 0.039 25.955 0.050 25.568 0.037 25.934 0.047 25.975 0.053 25.939 0.048 26.011 0.051 26.006 0.048 25.922 0.044 25.493 0.040 26.261 0.060 25.846 0.046 25.969 0.046 25.611 0.039 25.396 0.034 25.933 0.054 26.104 0.051 25.848 0.044 26.081 0.053 25.860 0.045 26.075 0.050 26.005 0.050 25.966 0.050 26.042 0.049 25.950 0.047 25.832 0.050 25.783 0.044              26.090 0.052 25.561 0.045 26.081 0.052 25.618 0.039 25.832 0.048 25.928 0.047 26.097 0.053 25.664 0.039 26.113 0.054 25.894 0.054 26.007 0.048 25.619 0.038 26.043 0.048 25.987 0.048 26.205 0.057 26.021 0.049 25.906 0.045 26.083 0.051 25.837 0.052 25.316 0.032 25.986 0.050 25.439 0.034 25.880 0.050 25.690 0.041 25.842 0.045 26.368 0.079 25.625 0.040 26.103 0.055 25.808 0.044 25.832 0.045 25.831 0.048              26.175 0.057 26.323 0.068 26.082 0.069 
57220.807960 0 25.503 0.037 25.244 0.034 25.554 0.039 25.334 0.034 25.805 0.044 25.273 0.031 25.989 0.050 25.863 0.047 25.972 0.049 25.802 0.043 25.716 0.042 25.626 0.038 25.813 0.044 25.368 0.032 26.113 0.055 25.700 0.050 25.912 0.049 25.580 0.037 25.961 0.047 25.674 0.039 25.988 0.054 25.795 0.043 25.910 0.046 26.030 0.052 25.853 0.045 25.964 0.051 25.689 0.041 25.994 0.050 25.850 0.046 25.823 0.043 25.896 0.045 25.891 0.046 25.601 0.039 25.573 0.037 25.956 0.050 25.850 0.045 26.025 0.049 25.716 0.040 25.561 0.038 26.064 0.051 25.719 0.042 25.940 0.052 26.097 0.055 26.108 0.053 25.920 0.047 25.912 0.046 25.686 0.041 25.599 0.038 26.243 0.060 25.971 0.050 25.873 0.044 25.477 0.037 25.437 0.035 26.016 0.051 26.060 0.051              26.105 0.055 26.023 0.051 26.113 0.052 25.940 0.065 26.246 0.060 26.014 0.051 26.129 0.056              26.023 0.051 25.686 0.041 26.047 0.053 25.638 0.042 26.190 0.056 25.888 0.050 26.132 0.057 26.067 0.051 25.462 0.035 25.707 0.040 25.920 0.048 26.096 0.052 26.104 0.051 25.404 0.033 26.069 0.052 25.810 0.042 26.069 0.068 26.060 0.050 26.016 0.050 26.074 0.053 26.107 0.062 25.598 0.039 25.613 0.039 25.656 0.040 26.099 0.056 25.908 0.048 26.002 0.051 26.239 0.061 25.587 0.038 26.120 0.055 26.120 0.062 25.977 0.052 26.069 0.053 25.902 0.047 25.751 0.043              25.730 0.060 
57221.275355 0 25.638 0.041 25.639 0.046 25.214 0.030 25.792 0.044 25.757 0.047 25.569 0.036 25.776 0.043 25.727 0.041 25.713 0.039 25.827 0.044 25.681 0.040 25.568 0.040 25.937 0.048 25.559 0.038 25.772 0.041 25.336 0.031 25.580 0.037 25.578 0.037 25.592 0.038 25.426 0.033 25.477 0.035 25.051 0.036 25.127 0.038 25.823 0.044 25.722 0.044 25.593 0.040 25.137 0.033 25.982 0.048 25.832 0.046 25.282 0.031 25.579 0.036 26.014 0.048 25.284 0.031 25.465 0.034 25.833 0.045 25.934 0.047 25.883 0.056 25.394 0.033 25.115 0.028 25.995 0.048 25.332 0.031 25.902 0.046 25.922 0.049 25.710 0.041 26.082 0.051 25.767 0.041 25.940 0.045 25.945 0.046 26.100 0.054 25.294 0.039 25.949 0.046 25.923 0.046 26.011 0.049 25.892 0.047 26.054 0.051 25.601 0.037 25.936 0.046 25.994 0.050 25.829 0.042 26.054 0.055 26.019 0.050 25.918 0.044 25.876 0.045 25.666 0.040 25.754 0.043 25.484 0.035 26.039 0.050 25.577 0.038 25.936 0.047 25.962 0.049              25.995 0.047 26.017 0.049 25.974 0.047 25.886 0.053 25.987 0.047 25.973 0.047 25.743 0.040 26.246 0.054 25.604 0.037 25.915 0.046 26.051 0.049 25.652 0.037 26.017 0.048 25.606 0.038 25.173 0.033 25.935 0.046 25.336 0.033 25.663 0.040 26.049 0.070 25.666 0.046 25.936 0.057 26.002 0.060 25.982 0.051 25.785 0.043 25.273 0.032 25.742 0.043 26.093 0.051 26.188 0.058 26.189 0.056 26.313 0.063 
57221.338226 0 25.791 0.043 25.546 0.037 25.527 0.036 25.790 0.047 25.763 0.045 25.035 0.027 25.849 0.046 25.820 0.044 25.784 0.043 25.871 0.045 25.788 0.044 25.484 0.036 25.830 0.045 25.611 0.038 25.879 0.044 25.497 0.035 25.575 0.051 25.213 0.033 25.818 0.046 25.490 0.039 25.780 0.044 25.374 0.032 25.648 0.041 25.875 0.046 25.457 0.044 25.715 0.042 25.468 0.035 26.005 0.050 26.094 0.057 25.559 0.038 25.802 0.043 26.068 0.051 25.497 0.036 25.290 0.031 25.933 0.048 25.977 0.049 26.080 0.051 25.423 0.033 25.267 0.031 25.860 0.044              25.875 0.046 26.188 0.061 25.999 0.049 26.061 0.051 25.841 0.043 25.942 0.046 26.028 0.049 26.307 0.062 25.662 0.041 26.001 0.048 25.721 0.041 25.619 0.038 26.069 0.056 26.123 0.051 25.894 0.054 26.126 0.054 25.956 0.048 25.913 0.047 26.089 0.055 26.013 0.049 25.515 0.036 26.147 0.067 25.739 0.042 25.925 0.048 25.512 0.037 26.054 0.052 25.494 0.037 25.982 0.049 25.881 0.059 25.979 0.050 26.052 0.050 25.962 0.048 25.993 0.047 25.962 0.049 25.922 0.047 26.092 0.050 25.739 0.051 26.053 0.050 25.781 0.042 26.069 0.053 26.131 0.053 25.535 0.036 26.046 0.052 25.738 0.043 25.436 0.035 26.013 0.051 25.580 0.038 25.713 0.042              25.964 0.050 26.263 0.071 25.803 0.044 26.188 0.058 25.989 0.053 25.407 0.042 26.042 0.053 26.049 0.050 26.147 0.055 26.177 0.056 25.850 0.045 
57221.407925 0 25.905 0.047 25.312 0.032 25.633 0.040 25.344 0.034 25.886 0.046 25.347 0.032 25.835 0.052 25.974 0.048 26.000 0.049 25.924 0.048 25.853 0.044 25.904 0.045 25.945 0.048 25.749 0.041 25.902 0.044 25.661 0.041 25.795 0.044 25.431 0.034 25.917 0.046 25.572 0.036 25.988 0.050 25.558 0.037 25.841 0.048 25.917 0.047 26.004 0.050 26.064 0.056 25.642 0.041 25.954 0.049 25.811 0.044 25.891 0.045 25.976 0.046 25.941 0.048 25.756 0.041 25.473 0.034 25.846 0.045 25.672 0.040 26.171 0.053 25.598 0.038 25.517 0.036 26.107 0.051              26.109 0.054 26.052 0.052 25.941 0.046 25.938 0.058 25.957 0.048 26.014 0.049 25.621 0.038 26.290 0.062 25.847 0.045 26.027 0.048 25.540 0.037 25.359 0.033 25.871 0.046 26.028 0.048 25.985 0.050 26.069 0.058 26.072 0.052 26.172 0.054 26.067 0.057 26.015 0.050 25.484 0.035 26.082 0.055 25.811 0.051 26.077 0.054 25.592 0.038 25.884 0.046 25.692 0.041 26.108 0.053 25.499 0.038 26.031 0.051 26.295 0.059 25.617 0.039 25.911 0.044 25.977 0.049 26.111 0.055 25.905 0.045 25.838 0.043 26.123 0.058 25.996 0.048 26.079 0.053 26.055 0.051 25.550 0.040 25.992 0.047 25.946 0.051 25.774 0.043 25.943 0.048 25.821 0.043 25.604 0.046 25.673 0.042 26.082 0.053 26.111 0.054 25.560 0.038 26.039 0.052 26.172 0.056 25.743 0.043 26.101 0.061 26.232 0.056 25.998 0.050 25.392 0.033 25.666 0.043 
57221.470784 0 25.917 0.048 25.356 0.032 25.809 0.043              25.800 0.044 25.560 0.036 25.921 0.046 25.894 0.046 25.947 0.047 25.834 0.044 25.843 0.045 25.846 0.043              25.700 0.040 25.887 0.045 25.726 0.041 25.819 0.047 25.694 0.040 25.985 0.049 25.757 0.050 26.029 0.052 25.767 0.041 26.038 0.053 25.997 0.052 26.014 0.055 26.132 0.055 25.982 0.050 25.953 0.048 25.776 0.050 25.930 0.051 25.976 0.048 25.821 0.044 25.827 0.044 25.620 0.039 25.980 0.052 25.122 0.029 26.036 0.053 25.687 0.040 25.677 0.040              25.849 0.046 25.626 0.046 26.111 0.057 25.919 0.047 26.005 0.050 25.940 0.048 25.551 0.036 25.439 0.034 26.165 0.056 25.863 0.047 25.500 0.035 25.617 0.040 25.621 0.039 25.799 0.047 26.030 0.049 26.100 0.054 25.239 0.040              26.112 0.052 26.130 0.056 25.973 0.050 25.566 0.037 26.183 0.055 25.948 0.048 26.083 0.054 25.688 0.041 26.084 0.052 25.851 0.061              25.955 0.074 26.240 0.067 25.770 0.050 25.303 0.032 25.594 0.038 25.642 0.040 26.000 0.050 25.675 0.039 25.703 0.040 25.664 0.048 25.985 0.048 26.078 0.053 25.588 0.037 25.940 0.047 25.873 0.052 26.051 0.051 25.754 0.043 25.616 0.039 26.127 0.054 26.067 0.054 25.644 0.044 26.279 0.062 25.548 0.049 25.635 0.040 26.141 0.057 26.360 0.066 26.048 0.055 25.965 0.051 25.881 0.046 25.489 0.046 25.688 0.040 25.859 0.046 
57221.540506 0 25.553 0.038 25.548 0.036 25.941 0.048 25.356 0.034 25.750 0.045 25.610 0.037 25.885 0.045 25.853 0.045 25.881 0.045 25.734 0.041 25.881 0.046 25.482 0.034 25.113 0.034 25.687 0.039 25.899 0.045 25.869 0.044 25.835 0.044 25.642 0.039 25.685 0.042 25.859 0.055 25.872 0.047 25.773 0.048 25.941 0.048 26.063 0.052 25.896 0.051 26.118 0.054 25.891 0.046 24.901 0.025 25.770 0.044 26.073 0.051 25.666 0.048 25.128 0.028 25.834 0.043 25.745 0.042 25.809 0.045 25.485 0.041 26.009 0.048 25.861 0.053 25.870 0.045 25.115 0.033 25.926 0.046 25.096 0.033 25.752 0.044 25.932 0.047 25.515 0.035 25.980 0.048              25.484 0.035 25.276 0.032 25.317 0.033 25.378 0.032 25.259 0.032              25.665 0.041 25.816 0.041 26.165 0.054 25.337 0.031 25.313 0.032 26.131 0.053 25.449 0.041 25.280 0.032 25.859 0.044 26.135 0.053 26.278 0.066 25.957 0.050 25.937 0.047 26.070 0.064 26.064 0.056 25.321 0.032              26.014 0.052 25.230 0.029 25.502 0.035 25.557 0.036 25.196 0.031 25.754 0.041 25.359 0.032 25.661 0.042 25.298 0.036 25.531 0.035 26.232 0.059 25.210 0.029 25.891 0.045 25.396 0.033 26.042 0.052 25.994 0.050 25.659 0.040 25.965 0.047 25.978 0.048 25.740 0.053 26.119 0.055 25.365 0.033 25.860 0.050 25.562 0.040 26.140 0.055 26.142 0.056 26.278 0.059 25.685 0.039 25.617 0.039 25.900 0.046 25.928 0.046 
57221.603353 0 25.412 0.034              25.829 0.044 25.465 0.044 25.242 0.035 25.863 0.045 26.012 0.049 25.250 0.031 25.924 0.047 25.297 0.032 25.893 0.046 25.208 0.029 25.513 0.038 25.415 0.034 25.396 0.040 25.997 0.048 25.904 0.047 25.854 0.044 25.854 0.044 25.804 0.043 26.079 0.054 25.379 0.035 26.055 0.051 26.107 0.054 25.966 0.049 25.983 0.049 26.102 0.054 25.109 0.028 25.548 0.038 26.024 0.048 25.951 0.047 25.350 0.033 25.506 0.035 25.917 0.050              25.665 0.040 25.701 0.039 25.934 0.047 25.965 0.049 25.542 0.036 25.987 0.053 25.446 0.036 25.104 0.032 26.116 0.053 25.384 0.034 25.827 0.044 25.506 0.039 25.808 0.043 25.040 0.027 25.426 0.035 25.578 0.037 25.502 0.036 25.887 0.050 25.514 0.037 25.289 0.031 26.155 0.055 25.522 0.035 25.522 0.037 26.132 0.054 25.668 0.041 25.315 0.032 25.950 0.049 26.120 0.054              26.259 0.061 26.020 0.051 25.836 0.045 26.084 0.054 25.606 0.039 25.960 0.049 26.062 0.054 25.495 0.035 25.729 0.041 25.709 0.040 25.492 0.036 25.597 0.038 25.519 0.036 25.889 0.046 25.681 0.039 25.297 0.031 25.722 0.043 25.500 0.038 25.914 0.047 25.608 0.038 26.165 0.057 26.327 0.065 25.707 0.045 26.250 0.060 26.163 0.057 25.876 0.049 26.133 0.068 25.520 0.037 25.946 0.049 25.694 0.042 26.122 0.054 26.196 0.059 26.288 0.060 25.902 0.045 25.739 0.043 26.164 0.054 26.097 0.055 
57221.673075 0 25.589 0.038 25.525 0.038 25.846 0.047 25.571 0.040 25.143 0.029 25.841 0.043 24.923 0.025 24.984 0.027 25.435 0.034 25.449 0.034 25.407 0.033 25.349 0.041 25.536 0.037 25.514 0.035 25.305 0.031 25.907 0.048 25.902 0.046 25.847 0.043 25.601 0.037 25.780 0.042 26.161 0.067 25.331 0.032 26.081 0.051 25.283 0.031 25.388 0.033 25.760 0.049 25.995 0.049 25.390 0.041 25.509 0.037 25.879 0.045 25.957 0.046 25.517 0.037 25.285 0.035 25.937 0.047 25.312 0.033 25.739 0.042 25.157 0.028 25.970 0.047 26.133 0.053 25.706 0.040 26.002 0.048 25.622 0.040 25.399 0.034 25.557 0.036 25.596 0.037 26.090 0.055 25.628 0.038 25.970 0.047 25.605 0.039 25.762 0.043 25.652 0.038 25.919 0.046 25.877 0.044 25.612 0.038 25.451 0.033 26.006 0.051 25.746 0.041 25.738 0.041 25.329 0.032 25.646 0.041 25.674 0.048 25.841 0.045 25.539 0.039 26.050 0.053 26.188 0.056 25.943 0.047 25.689 0.041 26.042 0.062 25.740 0.041 26.077 0.055 26.063 0.067              25.772 0.042 25.894 0.045 25.765 0.042 25.660 0.039 25.753 0.040 25.982 0.046 25.781 0.041 25.530 0.043 25.486 0.036 25.739 0.040 25.489 0.034 25.751 0.042 26.041 0.052 26.228 0.062 25.732 0.042 26.126 0.053 26.025 0.052 26.124 0.055 25.960 0.049 25.727 0.042 26.142 0.055 25.887 0.047 25.488 0.036 25.592 0.039 25.839 0.043 25.929 0.046 25.920 0.048 26.419 0.065 26.212 0.060 
57221.735909 0 25.647 0.040 25.340 0.034 25.918 0.046 25.671 0.044 25.378 0.037 25.953 0.046 25.187 0.031 25.396 0.034 25.216 0.030 25.613 0.038 25.329 0.033 25.546 0.036 25.778 0.044 25.551 0.036 25.350 0.032 25.988 0.047 25.936 0.053 25.797 0.043 25.153 0.033 25.903 0.053              25.506 0.035 25.036 0.037 25.278 0.032 25.215 0.030              26.127 0.054 25.828 0.044 25.603 0.039 26.154 0.055 25.394 0.039 25.740 0.041 25.366 0.033 25.930 0.046 25.656 0.041 25.951 0.049 25.468 0.035 25.897 0.045 25.963 0.048 25.753 0.042                           25.637 0.040 25.403 0.034 25.745 0.042 25.672 0.039 25.772 0.042 26.012 0.049 25.791 0.051 25.970 0.049 25.879 0.045 25.652 0.050 26.014 0.051 25.838 0.048 25.702 0.040 25.544 0.038 25.909 0.049 25.847 0.045 25.482 0.034 25.760 0.047 25.814 0.044 25.712 0.040 25.453 0.036 26.108 0.057 25.892 0.048 26.098 0.056 25.635 0.040 26.165 0.056 25.939 0.047 26.137 0.059              25.896 0.046 25.950 0.049 25.836 0.044 25.848 0.046 25.811 0.043 25.959 0.046 26.102 0.051 25.886 0.044 25.739 0.042 25.694 0.041 25.893 0.046 25.565 0.035 25.949 0.048 26.254 0.059 26.081 0.054 25.972 0.049 25.825 0.043 26.209 0.058 25.759 0.049 25.450 0.051 25.913 0.049 25.935 0.050 25.995 0.051 25.336 0.037 25.468 0.038 25.809 0.066 25.992 0.049 26.060 0.053 26.384 0.065 26.250 0.059 
57221.805656 0 25.958 0.049 25.358 0.034 25.142 0.028 25.716 0.048 25.643 0.040 25.961 0.046 25.420 0.034 25.678 0.040 25.511 0.036 25.709 0.040 25.432 0.034 25.750 0.041 25.823 0.043 25.697 0.039 25.650 0.038 25.823 0.042 25.452 0.037 25.821 0.043 25.472 0.038 25.894 0.046 25.245 0.031 25.754 0.040 25.313 0.031 25.536 0.037 25.565 0.038 25.358 0.033 25.381 0.033 25.943 0.047 25.697 0.041              25.371 0.032 25.826 0.043 25.581 0.037 25.811 0.043 25.826 0.046 25.981 0.049 25.621 0.037 25.928 0.047 25.988 0.050 25.969 0.048              25.907 0.049 25.930 0.049 25.572 0.037 25.871 0.045 25.445 0.034 25.907 0.045 25.603 0.038 26.061 0.052 25.748 0.042 25.903 0.046 25.882 0.046 25.804 0.046 25.852 0.047 25.864 0.043 25.342 0.032 26.000 0.049 25.961 0.048 25.728 0.040 26.084 0.053 25.943 0.048 25.676 0.038 25.610 0.038 25.770 0.046 25.447 0.035 26.026 0.051 25.772 0.047 26.092 0.053 26.067 0.052 25.207 0.031 25.521 0.037 26.172 0.055 26.056 0.050 25.720 0.041 26.007 0.051 25.860 0.044 25.979 0.048 25.467 0.034 26.131 0.051 25.983 0.047 25.900 0.046 26.026 0.052 25.710 0.039 26.100 0.052 25.646 0.039 26.227 0.059 25.913 0.046 25.439 0.034 25.707 0.041 25.457 0.039 25.590 0.044 26.156 0.057 26.160 0.060 25.966 0.050 25.707 0.044 25.596 0.040 25.502 0.035 25.928 0.046 26.041 0.051 26.259 0.059 26.159 0.056 
57221.869094 0 26.035 0.051 25.518 0.037 25.235 0.030 25.669 0.041 25.725 0.042 25.605 0.038 25.717 0.041 25.752 0.042 25.429 0.037 25.821 0.044 25.636 0.039 25.970 0.047 26.043 0.052 25.519 0.047 25.842 0.043 25.191 0.034 25.263 0.031 25.814 0.044 25.551 0.037 25.512 0.036 25.512 0.038 25.831 0.050 25.542 0.038 25.601 0.038 25.682 0.040 25.572 0.039 25.080 0.028 26.039 0.051 25.789 0.044 25.383 0.033 25.551 0.036 25.960 0.050 25.914 0.048 25.921 0.056 25.711 0.042 25.982 0.050 25.931 0.046 25.712 0.040 25.386 0.038 26.051 0.049 25.326 0.031 25.994 0.051 26.010 0.051 25.773 0.041 26.049 0.050 25.567 0.039 25.883 0.045 25.380 0.032 26.226 0.059 25.358 0.033 25.969 0.047 25.939 0.047 25.994 0.049 25.917 0.048 26.093 0.050 25.611 0.038 26.093 0.051 25.953 0.048 25.909 0.046 25.963 0.049 26.013 0.051 25.727 0.041 25.717 0.055 25.507 0.036 25.813 0.045 25.723 0.042 25.872 0.046 25.502 0.038 26.092 0.053 25.266 0.036 25.568 0.047 26.108 0.051 26.064 0.051 25.785 0.042 26.085 0.053 25.912 0.045 26.070 0.050 25.442 0.033 26.085 0.050 26.045 0.049 25.926 0.050 26.063 0.049 25.878 0.044 26.020 0.049 25.476 0.035              26.066 0.052 25.515 0.036 25.653 0.040 25.596 0.039 25.788 0.044 26.132 0.055 26.013 0.051 26.143 0.056 25.770 0.043 25.800 0.045 25.866 0.044 26.163 0.054 26.273 0.060 26.313 0.062 26.457 0.068 
57222.203411 0 25.697 0.042 25.543 0.036 25.948 0.049 25.429 0.035 25.036 0.027 25.783 0.042 25.946 0.047 25.006 0.027 25.775 0.041 25.432 0.034 25.810 0.043              25.423 0.033 25.642 0.037 25.114 0.029 25.942 0.045 25.930 0.046 25.809 0.043 25.865 0.045 25.747 0.040 26.062 0.059 25.634 0.037              26.035 0.051 25.851 0.044 25.896 0.045 25.969 0.048 25.208 0.035 25.458 0.044 25.916 0.046 25.918 0.045 25.341 0.031 25.543 0.037              25.848 0.049 25.560 0.039              25.779 0.042 25.989 0.049 25.483 0.035 25.975 0.046 25.485 0.035 25.470 0.042              25.250 0.030 25.958 0.046 25.532 0.035 25.529 0.037 25.299 0.033 25.272 0.031 25.523 0.035 25.746 0.042 25.799 0.042 25.436 0.038 25.294 0.030 25.935 0.046 25.540 0.036 25.484 0.035 26.079 0.050 25.428 0.041 25.364 0.033 25.686 0.039 25.892 0.045 26.122 0.053 26.107 0.054 25.914 0.047 25.924 0.046              25.620 0.038 25.807 0.044              25.564 0.036 25.610 0.038 25.339 0.031 25.661 0.039 25.692 0.042 25.562 0.036 25.441 0.033 25.549 0.035 25.929 0.045 25.695 0.040 25.679 0.038 25.746 0.040 25.713 0.039 26.068 0.051 26.117 0.053 25.738 0.041 26.138 0.051 26.167 0.065 25.443 0.035 26.121 0.052 25.756 0.044 25.694 0.040 25.599 0.039 26.320 0.066 25.798 0.043 26.054 0.060 25.676 0.039 25.734 0.041 26.252 0.066 26.205 0.059 
57222.266212 0 26.006 0.050 25.737 0.045 25.868 0.046 25.540 0.038 25.109 0.028 25.825 0.043              25.129 0.029 25.870 0.045 25.344 0.032 25.642 0.042 25.782 0.042 25.598 0.038 25.895 0.046 25.263 0.033 25.931 0.054 26.070 0.052 25.907 0.045 25.947 0.047 25.794 0.042 26.061 0.061 25.492 0.035 25.997 0.048 26.292 0.059 25.604 0.038 25.797 0.046 25.876 0.048 25.612 0.038              25.927 0.045 25.918 0.045 25.601 0.037 25.774 0.049 25.871 0.045 25.480 0.040 25.740 0.042 25.182 0.029 26.021 0.050 25.962 0.047 25.895 0.045 26.001 0.047 25.719 0.044 25.176 0.030 25.890 0.045 25.552 0.037 25.977 0.049 25.569 0.036 25.513 0.035 25.655 0.039 25.413 0.034 25.665 0.039 25.837 0.044 25.970 0.048 25.608 0.039 25.482 0.035 26.141 0.066 25.601 0.038 25.678 0.040              25.785 0.050 25.700 0.040 25.786 0.043 25.529 0.037 26.018 0.056 26.110 0.054 25.933 0.048 25.863 0.045 25.974 0.053 25.759 0.042 25.569 0.039 26.278 0.066 25.850 0.045 25.842 0.044 25.601 0.037 25.845 0.046 25.592 0.038 25.855 0.044 25.402 0.033 25.815 0.042 25.921 0.045 25.396 0.034 25.713 0.040 25.985 0.047 25.784 0.042 26.253 0.061 26.177 0.059 25.615 0.038 26.052 0.052 26.248 0.064 25.593 0.039 25.898 0.047 25.865 0.046 25.887 0.046 25.751 0.043              25.986 0.050 25.596 0.038 25.824 0.044 25.827 0.045 26.244 0.057 26.277 0.069 
57222.336004 0 25.910 0.058 25.515 0.041 25.457 0.035 25.724 0.042 25.373 0.039 25.815 0.043 25.276 0.031 25.390 0.034 25.420 0.034 25.465 0.035 25.387 0.036 25.832 0.053 25.815 0.046 25.847 0.048 25.564 0.036 25.941 0.047 25.812 0.044 25.915 0.045 25.063 0.032 25.871 0.044 25.127 0.028 25.235 0.030 25.066 0.029 25.360 0.033 25.104 0.029 25.042 0.028 25.962 0.049 25.811 0.044 25.513 0.039 25.657 0.040 25.279 0.030 25.726 0.041 25.807 0.042 25.945 0.046 25.436 0.035 25.899 0.047 25.499 0.038 25.890 0.047 25.947 0.047 25.795 0.042 26.000 0.049 25.709 0.041 25.491 0.036              25.735 0.041 25.915 0.046 25.615 0.040 25.657 0.039 25.903 0.046 25.684 0.041 25.841 0.045 25.869 0.046 25.903 0.045 25.591 0.040 25.614 0.037 25.597 0.037 25.855 0.043 25.793 0.043 25.393 0.033 25.587 0.041 25.861 0.045 25.875 0.045 25.545 0.037 26.063 0.057 26.028 0.051 26.127 0.055 25.548 0.037 26.031 0.053 25.941 0.047 25.534 0.038              25.873 0.046 25.858 0.045 25.821 0.043 25.871 0.053 25.685 0.039 26.021 0.049 25.722 0.040 25.799 0.042 25.746 0.041 25.592 0.039 26.015 0.049 25.951 0.046 25.835 0.044 26.305 0.062 26.372 0.065 25.839 0.045 25.346 0.038 26.161 0.057 26.168 0.077 25.352 0.033 26.037 0.051 25.915 0.062 25.863 0.046 25.378 0.034 25.749 0.044 25.450 0.036 25.889 0.045 26.025 0.051 26.373 0.062 26.419 0.067 
57222.398781 0 25.694 0.041 25.284 0.031 25.116 0.028 25.777 0.050 25.681 0.042 25.918 0.045 25.538 0.038 25.567 0.038 25.181 0.029 25.618 0.039 25.330 0.032 25.838 0.043 25.950 0.049 25.863 0.044 25.748 0.042 26.081 0.051              25.840 0.044 25.352 0.037 25.946 0.057 25.178 0.030 25.486 0.035 25.206 0.032 25.148 0.029 25.531 0.036 25.344 0.033 25.593 0.038 25.949 0.048 25.677 0.041 25.049 0.031 25.322 0.031 25.739 0.042 25.689 0.040 25.865 0.045 25.584 0.039 25.938 0.048 25.881 0.045 25.922 0.047 26.072 0.051 26.009 0.050              26.020 0.050 25.579 0.040 25.447 0.035 25.732 0.042 25.603 0.038 25.960 0.049 25.984 0.050 25.565 0.047 26.014 0.051 26.021 0.048 25.933 0.048 26.106 0.055 25.794 0.049 25.878 0.044 25.427 0.037 25.941 0.048 26.066 0.052 25.701 0.040 25.278 0.041 26.020 0.052 25.863 0.045 25.730 0.046 25.897 0.047 25.417 0.035 26.062 0.054 25.710 0.043 26.051 0.053 25.985 0.049 26.150 0.070 25.512 0.037 26.079 0.052 26.028 0.052 26.031 0.050 25.914 0.048 25.829 0.044 26.115 0.053 25.970 0.048 26.026 0.048 25.732 0.042 25.916 0.048 26.085 0.052 25.674 0.039 26.115 0.054 26.006 0.050 25.621 0.040 25.939 0.048 25.636 0.038 25.962 0.050 26.114 0.073 25.633 0.041 26.079 0.059 26.160 0.058 25.950 0.051 25.730 0.050 25.574 0.042 25.751 0.043 25.881 0.045 26.075 0.054 26.333 0.062 26.300 0.061 
57222.468585 0 25.527 0.037 25.307 0.033 25.326 0.032 25.795 0.045 25.879 0.046 25.460 0.035 25.638 0.043 25.690 0.041 25.389 0.033 25.674 0.040 25.408 0.034 25.589 0.037 25.898 0.046 25.375 0.032 25.815 0.043 25.465 0.037 25.664 0.039 26.060 0.051 25.615 0.038 25.794 0.041 25.558 0.038 25.582 0.036 25.587 0.039 25.501 0.036 25.558 0.037 25.639 0.044 25.128 0.034 25.970 0.048 25.719 0.042 25.329 0.032 25.450 0.042 25.843 0.043 25.491 0.036 25.949 0.047 25.743 0.043 25.912 0.047 25.924 0.046 25.816 0.044 25.498 0.035 25.858 0.045 25.492 0.040 26.127 0.054 25.835 0.046 25.765 0.043 26.130 0.059 25.553 0.036 25.865 0.045 25.927 0.046 26.285 0.063 25.684 0.042 25.905 0.045 25.897 0.046 25.887 0.046 25.891 0.047 25.984 0.047 25.566 0.042 26.180 0.064 25.997 0.050 25.881 0.044 25.996 0.060 25.980 0.049 25.613 0.037 25.862 0.045              25.651 0.040 25.789 0.044 25.582 0.043 25.308 0.042 26.001 0.049 25.916 0.052 25.651 0.041 26.116 0.053 25.986 0.050 26.050 0.050 26.100 0.055 25.916 0.046 25.921 0.045 26.111 0.051 26.205 0.055 25.683 0.039 25.946 0.048 26.037 0.051 25.575 0.036 26.101 0.052 25.467 0.040 25.288 0.032 25.926 0.047 25.673 0.040 25.558 0.038 25.955 0.049 25.715 0.041 26.134 0.055 25.995 0.051 26.100 0.055 25.847 0.045 25.637 0.040 25.858 0.056 26.015 0.049 26.012 0.050 26.317 0.061 26.657 0.095 
57222.531349 0 25.646 0.040 25.484 0.036 25.608 0.038 25.703 0.043 25.733 0.043 25.044 0.027 25.943 0.047 25.945 0.048 25.606 0.038 25.824 0.044 25.593 0.038 25.536 0.036 25.772 0.043 25.366 0.032 25.947 0.046 25.126 0.028              25.377 0.033 25.702 0.040 25.521 0.040 25.596 0.039 25.672 0.039 25.853 0.045 25.408 0.046 25.656 0.043 25.728 0.042 25.447 0.035 26.041 0.052 25.877 0.055 25.606 0.040 25.761 0.041 25.944 0.047 25.517 0.036 25.325 0.031 25.780 0.044 26.000 0.050 26.082 0.053 25.504 0.036 25.197 0.030 25.997 0.051 25.383 0.035 26.031 0.051 26.013 0.055 25.645 0.041 26.044 0.050 25.582 0.037 25.888 0.046 25.700 0.040 26.356 0.065              25.884 0.045 26.011 0.050 26.040 0.050 26.128 0.056 26.017 0.049 25.774 0.043 26.147 0.053 26.027 0.050 25.941 0.047 26.311 0.067 26.030 0.051 25.189 0.030 26.065 0.054 25.639 0.040 25.726 0.042 25.463 0.036 25.859 0.046 25.497 0.046 25.972 0.048 25.982 0.064 25.931 0.051 26.070 0.052 25.978 0.049 25.736 0.041 25.985 0.050 26.065 0.050 25.841 0.043 26.030 0.049 26.053 0.050 25.982 0.048 26.017 0.051 26.022 0.048 25.615 0.038 25.997 0.054 25.576 0.039 25.581 0.039 26.105 0.060 25.966 0.049 25.470 0.037 25.795 0.050 25.966 0.050 26.008 0.054 26.068 0.053 26.241 0.060 26.130 0.056 25.767 0.050 26.134 0.057 26.159 0.054 26.157 0.057              25.591 0.039 
57220.363110 1 24.736 0.037 24.932 0.041 24.950 0.041 24.774 0.037 25.145 0.050 24.858 0.038 25.022 0.043 25.041 0.044 24.728 0.035 24.542 0.035 24.704 0.035 24.679 0.034 24.640 0.033 24.656 0.033 25.034 0.043 25.059 0.043 24.853 0.038 24.858 0.038 24.945 0.041 24.868 0.039 25.070 0.045 24.980 0.050 25.144 0.047 24.748 0.036 25.133 0.051 25.094 0.045 25.050 0.043 24.675 0.034 24.683 0.035 25.058 0.043 25.125 0.045 24.645 0.033 25.076 0.044 24.912 0.040 24.808 0.039 24.791 0.046 25.184 0.047 24.964 0.050 25.105 0.045 24.651 0.033 25.017 0.042 24.701 0.035 24.899 0.041 25.228 0.049 24.765 0.036 25.099 0.045 24.796 0.038 24.857 0.038 25.176 0.049 25.027 0.044 24.837 0.037 24.993 0.042 24.958 0.041 24.931 0.041 24.718 0.034 25.016 0.043 24.822 0.037 24.805 0.037              24.872 0.040 24.671 0.038 24.956 0.043 25.174 0.048 25.249 0.054 25.084 0.048 25.118 0.046 24.939 0.045 25.103 0.054 24.760 0.036              25.147 0.048 24.690 0.034 24.909 0.039 25.106 0.045 24.728 0.036 24.933 0.040 25.013 0.042 24.941 0.044 24.808 0.036 25.208 0.047 25.090 0.046 25.022 0.042 25.220 0.048 24.842 0.038 25.222 0.051 25.064 0.048 24.959 0.041 24.962 0.046 25.111 0.048 25.182 0.060 25.138 0.048 24.840 0.039 25.071 0.048 24.966 0.043 25.243 0.051 25.260 0.052 25.245 0.052 24.992 0.042 24.989 0.043 24.937 0.041 25.062 0.044 
57220.427103 1 24.782 0.034              25.068 0.041 24.775 0.040 24.646 0.031 24.903 0.036 25.071 0.041 24.744 0.033 24.641 0.030 24.776 0.034 24.777 0.033 24.746 0.032 24.722 0.034 24.734 0.032 25.113 0.041 24.829 0.035 24.672 0.031              25.072 0.040 25.033 0.039 25.286 0.048 25.070 0.043 25.034 0.039 24.801 0.035 25.172 0.044 25.110 0.041 25.118 0.043 24.720 0.032 24.898 0.040 25.215 0.044 25.019 0.038 24.789 0.033 25.043 0.040 25.033 0.039 24.924 0.038 24.790 0.034 25.296 0.046 25.097 0.041 24.923 0.037 24.713 0.032 25.089 0.042 24.764 0.034 24.838 0.036 24.861 0.044 24.911 0.036 24.851 0.035 24.947 0.041 24.939 0.037 24.559 0.037 25.141 0.044 24.844 0.034 24.729 0.033 24.843 0.039 24.845 0.035 24.781 0.034 25.178 0.044 24.760 0.033 24.924 0.037 25.143 0.042              24.905 0.036 25.138 0.042 25.122 0.043              25.149 0.046 25.065 0.041 24.802 0.034 25.076 0.042 24.877 0.036 24.917 0.051 25.086 0.043 24.930 0.037 24.951 0.037 25.084 0.040 24.789 0.034 24.899 0.036 24.745 0.032 24.954 0.038 24.904 0.036 25.117 0.042 24.822 0.037 24.729 0.037 25.208 0.044 24.931 0.037 25.184 0.045 25.330 0.050 24.975 0.040 25.196 0.044 25.302 0.050 25.133 0.044 25.223 0.058 24.882 0.037 25.109 0.043 25.018 0.041 25.251 0.047 25.283 0.049 25.229 0.046 25.055 0.040 25.065 0.041 25.019 0.039 25.148 0.043 
57220.495668 1 24.916 0.040 24.847 0.040 24.959 0.044 24.846 0.039 24.706 0.034 24.951 0.039 24.590 0.032 24.608 0.034 24.739 0.035 24.800 0.037 24.776 0.036 24.863 0.037 24.811 0.037 24.958 0.042 24.655 0.033 25.069 0.047 24.772 0.036 24.943 0.040 24.749 0.035 24.902 0.038 24.953 0.052 25.174 0.047 25.238 0.049 24.836 0.039 24.766 0.036 24.961 0.049 25.149 0.048 24.733 0.035 24.854 0.039 25.065 0.043 25.205 0.047 24.902 0.039 24.838 0.044 25.050 0.043 24.848 0.039 24.865 0.039 24.649 0.033 25.045 0.043 25.165 0.047 24.791 0.036 25.419 0.059 24.872 0.038 24.895 0.040 24.771 0.036 24.888 0.039 24.796 0.037 24.930 0.039 25.029 0.043 24.823 0.038 25.281 0.052 24.899 0.038 25.033 0.043 25.047 0.043 24.928 0.041 24.881 0.038 25.082 0.047 24.912 0.039 25.006 0.043 24.899 0.038 24.868 0.040 24.991 0.042 24.912 0.040 24.762 0.038 25.048 0.044 25.025 0.045 25.152 0.047 24.986 0.042 25.309 0.071 24.953 0.041 25.094 0.050 24.953 0.051 25.017 0.042 25.026 0.042 25.141 0.045 25.005 0.043 24.920 0.040 24.841 0.037 25.040 0.043 24.977 0.041 24.919 0.039 24.735 0.036 24.870 0.037 25.162 0.046 24.891 0.039 25.301 0.053 25.295 0.053 25.062 0.044 25.196 0.048 25.022 0.045 25.133 0.047 25.292 0.053 24.876 0.039 25.158 0.048 24.915 0.043 25.189 0.048 25.282 0.053 25.361 0.055 25.049 0.043 25.089 0.046 25.241 0.049 25.182 0.049 
57220.559660 1 24.986 0.039 24.979 0.039 25.085 0.041 24.907 0.039 24.809 0.038 25.073 0.041 24.695 0.032 24.755 0.037 24.798 0.034 24.727 0.033 24.805 0.034 25.003 0.038 24.868 0.036 24.943 0.039 24.767 0.033 24.774 0.033 24.785 0.037 24.939 0.037 24.762 0.035 24.867 0.043 24.677 0.033 24.932 0.037 24.727 0.032 24.903 0.037 24.616 0.037 24.585 0.030 25.435 0.052 25.014 0.039 24.912 0.037 24.922 0.038 24.745 0.032 24.918 0.036 24.919 0.036 24.986 0.038 24.880 0.037 24.960 0.044 24.758 0.032 25.150 0.042 25.202 0.044 24.931 0.037              25.039 0.040 25.014 0.040 24.892 0.037 24.987 0.038 24.735 0.032 25.020 0.039 25.284 0.047 24.952 0.038 24.987 0.039 25.003 0.038 25.008 0.039 25.121 0.043 24.948 0.039 25.084 0.041 24.858 0.037 24.983 0.042 25.097 0.042 24.778 0.033 25.030 0.041 25.135 0.043 24.944 0.037 24.818 0.040 24.766 0.034 24.834 0.037 25.201 0.045 24.968 0.038 25.330 0.050 24.987 0.038 25.350 0.052 24.760 0.040 25.038 0.040 25.038 0.040 25.173 0.043 25.105 0.042 25.005 0.038 24.952 0.037 25.096 0.041 24.937 0.053 24.949 0.037 24.929 0.038 25.014 0.039 24.994 0.038 25.061 0.041 24.897 0.037 25.193 0.045 25.051 0.040 25.332 0.049 24.820 0.038 25.360 0.058 24.827 0.036 25.032 0.042 25.119 0.043 25.021 0.041              25.146 0.045 25.124 0.044 25.155 0.043 25.098 0.044 25.222 0.045 25.246 0.046 
57220.628226 1 25.058 0.044 24.989 0.044 24.758 0.036 25.063 0.050 24.834 0.042 25.117 0.045 24.725 0.035 24.802 0.037 24.957 0.041 24.893 0.040 24.933 0.041 25.096 0.044 25.040 0.044 24.888 0.044 24.773 0.036 24.664 0.033 24.776 0.038 25.079 0.044 24.908 0.046 24.666 0.035 24.888 0.041 24.944 0.040 24.807 0.037 25.004 0.043 24.809 0.037 24.722 0.035 24.631 0.033 24.978 0.041 25.103 0.049 24.529 0.038 24.784 0.036 24.950 0.040 24.960 0.040 25.124 0.045 24.780 0.042 24.896 0.041 24.827 0.037 24.969 0.042 25.104 0.045 25.049 0.043              25.122 0.047 25.059 0.045 24.938 0.041 25.024 0.042 24.641 0.042 25.093 0.044 25.194 0.048 25.010 0.043 24.910 0.040 25.031 0.042 25.237 0.049 25.121 0.047 24.982 0.043 25.151 0.046 24.828 0.037 25.063 0.044 25.109 0.046 24.868 0.038 24.994 0.044 25.039 0.044 24.994 0.041 24.933 0.041 24.786 0.040 24.768 0.038 25.011 0.043 25.031 0.043 25.087 0.045 25.068 0.044 25.058 0.045 24.890 0.040 25.193 0.048 25.088 0.044 24.845 0.037 25.104 0.047 24.967 0.040 25.071 0.043 25.394 0.055 25.205 0.047 25.227 0.048 25.042 0.044 25.179 0.052 25.024 0.041 25.183 0.048 24.779 0.037 25.510 0.061 24.983 0.042 25.353 0.054 24.802 0.041 25.090 0.049 24.806 0.043 25.152 0.049 25.122 0.048 25.195 0.049 24.887 0.045 25.096 0.047 24.944 0.042 25.161 0.047 25.116 0.047 25.189 0.048 25.338 0.053 
57220.692207 1 25.138 0.043 24.999 0.039 24.655 0.031 25.000 0.041 24.941 0.037 24.738 0.032 24.936 0.037 24.846 0.035 24.827 0.035 24.950 0.038 24.918 0.037 25.053 0.039 25.116 0.044 25.024 0.039 24.664 0.040 24.718 0.032 24.934 0.037 24.713 0.032 24.821 0.034 24.791 0.033 24.970 0.040 25.045 0.044 24.872 0.036 24.955 0.039 24.926 0.037 24.823 0.036 24.445 0.030 25.097 0.042 24.951 0.038 24.807 0.034 24.931 0.036 25.103 0.044 25.109 0.043 24.690 0.038 24.986 0.040 24.910 0.037 25.022 0.039 24.748 0.033 24.711 0.032 25.075 0.040 24.777 0.033 25.073 0.041 25.063 0.041 25.006 0.040 25.132 0.043 24.972 0.040 24.969 0.037 24.984 0.038 25.083 0.042 25.123 0.043 25.108 0.041 25.021 0.039 25.022 0.040 25.061 0.041 25.081 0.040 24.901 0.036 25.290 0.053 25.087 0.041 24.991 0.038 25.068 0.042 25.136 0.042 25.063 0.040 24.965 0.042 24.871 0.036 24.919 0.039 24.816 0.035 25.062 0.041 24.953 0.041 25.161 0.043 24.961 0.039 24.891 0.052 25.270 0.046 25.158 0.043 24.936 0.037 25.177 0.044 25.085 0.041 25.070 0.040 25.294 0.050              25.231 0.045 25.079 0.042 25.159 0.042 25.002 0.038 25.107 0.042 24.951 0.039 24.866 0.041 25.169 0.044 24.896 0.037 24.980 0.040 24.945 0.039 25.079 0.042 25.128 0.043 25.075 0.042 25.103 0.043 24.915 0.038 24.962 0.039 24.940 0.039 25.199 0.045 25.208 0.046              25.345 0.050 
57220.760853 1 25.041 0.050 24.815 0.037 24.766 0.036 24.985 0.042 24.941 0.040 24.503 0.030 25.052 0.043 25.110 0.047 24.959 0.041 25.068 0.044 24.967 0.041 24.980 0.041 25.000 0.042 24.853 0.037 24.997 0.054 24.844 0.038 24.897 0.039 24.687 0.034 24.902 0.039 24.770 0.036 24.905 0.059 25.076 0.044 24.929 0.040 24.987 0.043 24.986 0.041 25.048 0.044 24.840 0.038 25.109 0.045 24.967 0.048 24.809 0.036 24.899 0.038 25.090 0.044 25.103 0.045 24.809 0.038 25.015 0.044 25.012 0.044 25.073 0.043 24.721 0.035 24.647 0.040 25.208 0.050 24.925 0.040 25.170 0.047 25.093 0.050 24.971 0.041 25.114 0.046 25.086 0.044 25.165 0.045 24.988 0.044 25.281 0.052 25.223 0.050 25.117 0.045 24.956 0.041 24.842 0.038 24.976 0.053 25.141 0.045 24.962 0.053 25.190 0.048 25.114 0.046 25.039 0.043 25.032 0.065 25.104 0.046 25.125 0.045 25.005 0.042 24.948 0.046 24.962 0.043 24.869 0.039 25.111 0.045 24.745 0.050 25.148 0.047 25.084 0.045 25.048 0.046 25.133 0.045 25.263 0.050 25.014 0.042 25.183 0.048 25.149 0.053 25.120 0.045 24.987 0.042 25.274 0.049 25.173 0.047 25.127 0.047 25.191 0.047 25.228 0.048 25.171 0.047 24.969 0.042 24.863 0.039 25.080 0.045 24.921 0.040 24.943 0.043 25.125 0.047 25.076 0.045 25.311 0.062 24.851 0.039 25.092 0.047 25.041 0.049 25.186 0.049 25.026 0.046 25.106 0.044 25.344 0.054 25.427 0.059 25.035 0.049 
57220.824765 1 24.936 0.037 24.902 0.038 24.863 0.037 24.804 0.035 25.001 0.039 24.653 0.030 25.170 0.043 25.120 0.043 24.961 0.038 24.960 0.038 24.960 0.038 24.918 0.036 25.116 0.042 24.854 0.035 25.043 0.046 24.928 0.041 24.993 0.039 24.622 0.030 25.034 0.040 24.831 0.034 25.178 0.048 25.223 0.044 25.072 0.040 25.064 0.041 25.066 0.040 25.097 0.042 25.015 0.040 25.192 0.044 25.014 0.040 24.993 0.038 25.103 0.040 25.007 0.038 24.932 0.039 24.827 0.034 25.080 0.042 24.716 0.033 25.154 0.042 24.862 0.035 24.880 0.035 25.234 0.045 24.947 0.037 25.216 0.046 25.142 0.043 25.162 0.043 25.130 0.042 25.030 0.039 24.855 0.034 24.980 0.038 25.195 0.046 25.338 0.049 25.147 0.042 24.834 0.034 24.834 0.035 25.094 0.043 25.108 0.041 25.008 0.058 25.105 0.042 24.839 0.035 25.093 0.041 25.458 0.078 25.258 0.046 25.180 0.044 25.050 0.041              24.990 0.041 24.872 0.037 25.104 0.042 24.161 0.025 24.836 0.041 25.072 0.042 25.160 0.044 25.261 0.046 24.897 0.035 25.055 0.040 25.234 0.046 25.216 0.044 25.127 0.042 24.984 0.038 25.172 0.042 25.052 0.040 25.022 0.040 25.144 0.041 25.269 0.045 25.279 0.046 25.076 0.044 25.176 0.046 24.955 0.038 24.978 0.038 25.018 0.043 25.137 0.044 25.129 0.043 25.182 0.045 24.783 0.034 25.086 0.042 25.104 0.042 25.169 0.045 25.189 0.045 24.982 0.038 24.995 0.048 24.772 0.047 24.902 0.048 
57221.291119 1 25.017 0.047 24.996 0.054 24.586 0.033 25.030 0.044 24.877 0.039 24.726 0.035 24.988 0.042 24.982 0.042 24.829 0.038 24.960 0.042 24.904 0.040 24.813 0.042 25.005 0.046 24.877 0.039 25.034 0.042 24.754 0.035 24.808 0.037 24.825 0.038 24.923 0.040 24.711 0.034 24.858 0.039 24.871 0.038 24.809 0.037 24.973 0.043 24.935 0.043 24.925 0.042 24.755 0.036 25.212 0.049 24.909 0.042 24.901 0.039 24.863 0.038 25.143 0.046 24.856 0.038 24.799 0.037 24.989 0.043 24.876 0.040 24.958 0.055 24.694 0.034 24.636 0.033 25.086 0.044 24.734 0.035 25.166 0.048 25.117 0.047 24.858 0.039 24.987 0.042 24.881 0.039 24.979 0.041 25.285 0.051 25.128 0.047 24.887 0.039 25.106 0.045 25.125 0.047 25.166 0.047 24.982 0.043 24.958 0.040 24.909 0.039 25.111 0.044 25.031 0.043 24.942 0.040 25.074 0.052 25.147 0.047 25.086 0.044 25.028 0.044 24.830 0.038 24.956 0.044 24.861 0.039 24.863 0.039 24.875 0.040 25.071 0.044 25.157 0.049              25.156 0.047 25.049 0.044 25.139 0.046 25.134 0.059 25.149 0.047 25.101 0.046 25.255 0.051 25.278 0.050 25.020 0.042 25.095 0.046 25.131 0.045 24.993 0.042 25.114 0.046 24.938 0.042 24.754 0.036 25.090 0.045 24.947 0.049 24.916 0.042 25.212 0.064 24.975 0.043 25.206 0.049 25.114 0.065 25.122 0.048 24.957 0.042 24.834 0.039 24.979 0.045 25.141 0.047 25.222 0.050 25.254 0.051 25.325 0.054 
57221.355030 1 25.049 0.041 25.033 0.040 24.831 0.035 24.960 0.043 25.067 0.041 24.609 0.030 24.956 0.041 25.071 0.040 25.038 0.040 24.664 0.036 24.982 0.038 24.941 0.037 25.014 0.039 24.928 0.037 25.044 0.039 24.808 0.034 24.843 0.049 24.639 0.031 24.987 0.041 24.797 0.038 24.859 0.036 24.926 0.036 24.916 0.037 24.962 0.039 24.973 0.038 24.991 0.038 24.905 0.036 25.090 0.041 24.922 0.038 24.863 0.035 24.978 0.037 25.056 0.040 24.626 0.034 24.747 0.032 25.000 0.040 24.999 0.039 25.085 0.040 24.526 0.029 24.744 0.032 25.074 0.041 24.921 0.048 25.102 0.041 25.186 0.045 24.982 0.038 25.133 0.042 24.968 0.038 25.056 0.040 25.169 0.044 25.257 0.048 25.121 0.043 25.104 0.041 24.908 0.036 24.837 0.036 25.110 0.050 25.245 0.045 24.893 0.043 25.112 0.041 25.074 0.041 25.057 0.040 25.136 0.045 25.115 0.042 24.831 0.044 25.013 0.050 24.950 0.039 24.846 0.037 24.780 0.034 25.093 0.042 24.879 0.036 25.061 0.042 25.177 0.059 25.087 0.042 25.245 0.045 25.141 0.043 25.130 0.042 25.180 0.044 25.119 0.042 25.226 0.045 25.239 0.046 25.341 0.049 25.076 0.040 25.225 0.046 25.255 0.045 24.949 0.036 25.111 0.043 24.863 0.037 24.812 0.035 25.059 0.040 24.937 0.037 25.039 0.043              25.064 0.041 25.243 0.056 24.831 0.044 25.133 0.044 25.195 0.049 24.942 0.047 25.088 0.043 25.005 0.039 25.249 0.047 24.990 0.039 25.124 0.042 
57221.423689 1 25.142 0.047 24.873 0.039 24.816 0.037 24.714 0.035 25.060 0.043 24.690 0.034 25.076 0.049 25.102 0.045 24.967 0.040 24.982 0.042 24.954 0.040 24.967 0.040 24.929 0.040 25.006 0.041 25.218 0.048 24.843 0.038 24.958 0.041 24.678 0.043 25.000 0.042 24.820 0.037 24.960 0.042 25.102 0.044 25.094 0.047 25.016 0.043 25.013 0.042              25.043 0.043 25.213 0.049 25.024 0.043 25.126 0.045 24.960 0.040 25.088 0.043 25.071 0.044 24.737 0.034 25.054 0.045 24.844 0.038 25.205 0.047 24.767 0.036 24.850 0.037 25.183 0.047              25.132 0.047 25.137 0.047 25.125 0.045 25.031 0.049 24.991 0.041 25.031 0.042 24.893 0.039 25.170 0.049 25.339 0.054 25.041 0.042 24.939 0.040 24.757 0.036 25.062 0.044 25.070 0.043 24.923 0.040 25.073 0.062 25.115 0.045 25.101 0.044 25.142 0.051 25.296 0.051 24.961 0.040 25.047 0.045 25.082 0.051 25.002 0.045 24.962 0.042 25.044 0.043 25.010 0.050 25.078 0.044 24.850 0.045 25.163 0.048 25.220 0.048 24.879 0.038 25.186 0.047 25.371 0.055 25.094 0.044 25.072 0.043 25.074 0.043 25.176 0.047 25.229 0.048 25.179 0.048 25.157 0.046 25.051 0.042 25.222 0.048 24.964 0.044 25.051 0.045 25.098 0.045 24.949 0.040 25.020 0.044 25.022 0.044 25.143 0.048 25.269 0.052 24.875 0.039 25.023 0.045 25.120 0.047 25.020 0.044 25.237 0.054 25.198 0.047 24.991 0.043 24.896 0.039 25.002 0.044 
57221.487589 1 25.047 0.043 24.825 0.035 25.016 0.039 24.688 0.032 25.058 0.040 24.731 0.032 25.123 0.042 25.106 0.042 24.967 0.038 24.864 0.037 24.981 0.038 25.090 0.041 24.432 0.027 25.003 0.038 25.038 0.039 24.925 0.037 25.003 0.040 24.907 0.036 25.107 0.042 24.824 0.037              25.122 0.042 25.099 0.041 25.096 0.046 25.065 0.041 25.101 0.041 24.990 0.039 25.109 0.042 25.133 0.054 25.119 0.044 25.041 0.039 24.956 0.037 25.107 0.041 24.870 0.035 25.046 0.042 24.639 0.031 25.071 0.043 24.882 0.036 24.935 0.037 24.576 0.043 24.969 0.038 24.827 0.035 25.264 0.048 25.224 0.045 25.156 0.043 25.019 0.039 24.830 0.034 24.877 0.036 25.255 0.048 25.167 0.044 24.784 0.043 24.897 0.036 24.516 0.038 24.993 0.042 25.300 0.047 25.069 0.041 24.617 0.037 24.713 0.033 25.242 0.045 25.100 0.044 25.091 0.042 25.020 0.039 25.171 0.045 25.085 0.043 25.041 0.043 24.925 0.038 24.992 0.039 25.099 0.059              25.006 0.043 25.060 0.044 24.845 0.036 24.797 0.034 24.950 0.037 24.831 0.035 25.127 0.042 24.935 0.036 25.075 0.041 24.554 0.045 25.385 0.053 25.155 0.044 24.990 0.038 25.123 0.041 24.927 0.046 24.921 0.043 25.091 0.042 24.924 0.037 25.143 0.043 24.973 0.041 25.037 0.042 24.952 0.045 24.849 0.036 24.932 0.038 25.063 0.042 25.271 0.048 25.198 0.047 25.247 0.048 24.942 0.038 24.781 0.034 24.938 0.037 25.116 0.043 
57221.556270 1 24.866 0.039 24.570 0.047 24.967 0.038 24.834 0.050 24.640 0.040 25.023 0.039 25.009 0.040 25.283 0.054 25.015 0.039 24.683 0.032 24.952 0.038 24.654 0.030 24.841 0.036 24.821 0.035 24.732 0.032              25.028 0.043 24.898 0.036 25.110 0.041 24.976 0.038 25.161 0.046 24.963 0.039 25.214 0.045 25.147 0.044 25.116 0.042 25.134 0.043 25.088 0.041 24.738 0.033 24.724 0.033 25.115 0.041 25.065 0.040 24.797 0.033 24.872 0.035 24.980 0.038 24.839 0.036 24.876 0.036 24.783 0.033 25.063 0.041 25.148 0.043 24.853 0.035 25.084 0.041 24.787 0.034 24.731 0.033 25.121 0.042 24.753 0.033 25.110 0.042 24.872 0.045 25.122 0.042 24.802 0.035 24.941 0.038 24.865 0.035 24.900 0.036 25.001 0.040 24.894 0.037 24.857 0.035 25.073 0.040 24.850 0.035 24.946 0.038 25.145 0.042 24.837 0.036 24.854 0.036 25.134 0.042 25.162 0.044 25.202 0.052              25.112 0.042 24.946 0.038 25.102 0.043 24.934 0.037              25.138 0.043 24.952 0.038 24.876 0.036 25.064 0.040 24.878 0.036 24.947 0.037 24.901 0.036 25.183 0.043 24.879 0.035 24.903 0.036 24.823 0.035 24.959 0.037 25.284 0.046 24.845 0.035              25.306 0.049 24.810 0.039 25.307 0.048 25.141 0.045 25.229 0.049 25.163 0.059 24.895 0.037 24.963 0.039 24.921 0.038 25.288 0.048 25.416 0.053 24.951 0.040 25.040 0.040 25.054 0.041 25.193 0.044 25.143 0.043 
57221.620159 1 24.765 0.034 25.033 0.043 25.094 0.047 24.805 0.038 25.086 0.047 24.665 0.036 25.113 0.045              25.015 0.042 24.722 0.035 24.923 0.043 24.764 0.035 24.654 0.033 24.859 0.038 25.077 0.044 25.057 0.040              24.837 0.037 25.079 0.044 24.931 0.045 25.032 0.044 25.049 0.057 24.999 0.041 25.168 0.048 25.104 0.051 25.280 0.051 25.128 0.046 24.584 0.032 24.879 0.040 25.050 0.043 25.053 0.046 24.712 0.034 24.997 0.041 24.908 0.039 25.017 0.046 24.697 0.037 25.182 0.046 24.895 0.041 24.963 0.041 24.665 0.033 25.038 0.044 24.887 0.039 24.858 0.039 25.167 0.047 24.730 0.035 24.992 0.041 24.727 0.036 24.835 0.037 24.552 0.032 24.879 0.039 24.767 0.035 24.920 0.040 24.968 0.041 24.863 0.039 24.945 0.040 25.194 0.047 24.807 0.037 24.824 0.038 25.158 0.046 24.827 0.038 24.746 0.036 25.105 0.044 25.138 0.047              25.137 0.045 25.065 0.044 25.165 0.050 24.797 0.040 24.780 0.037 25.043 0.042 25.051 0.045 24.766 0.036 24.875 0.038 24.972 0.041 24.745 0.036 24.916 0.039 24.858 0.038 25.100 0.046 24.809 0.036 24.930 0.039 25.335 0.054 24.849 0.038 25.240 0.048 24.777 0.036 25.244 0.047 25.240 0.050 24.910 0.040 25.304 0.051 25.123 0.048 25.071 0.057 25.145 0.052 24.824 0.038 24.946 0.045 24.842 0.039 25.287 0.052 25.308 0.053 25.264 0.052 24.942 0.040 24.883 0.040 25.011 0.043 25.095 0.046 
57221.688839 1 24.936 0.041 24.999 0.043 25.051 0.045 24.806 0.039 24.721 0.035 25.021 0.042 24.579 0.032              24.665 0.034 24.722 0.035 24.733 0.035 24.653 0.035 24.793 0.037 24.850 0.037 24.749 0.035 25.020 0.043 24.976 0.041 25.043 0.043 24.763 0.036 24.954 0.040 25.238 0.054 24.980 0.043 25.200 0.048 24.667 0.035 24.814 0.037 24.914 0.044 25.125 0.046 24.883 0.039 24.634 0.035 25.115 0.045 24.985 0.041 24.865 0.039 24.879 0.043 25.137 0.052 24.757 0.037 24.806 0.038 24.666 0.033 25.002 0.042 25.174 0.047 25.040 0.043 25.098 0.044 24.940 0.042 24.793 0.037 24.717 0.035 24.816 0.037 24.974 0.042 24.888 0.038 25.200 0.048 24.953 0.041 25.089 0.045 24.914 0.038 25.006 0.042 24.973 0.041 24.924 0.040              25.293 0.053 24.989 0.041 24.930 0.040 24.721 0.035 24.849 0.040              25.197 0.048 24.657 0.042 25.058 0.045 24.977 0.054 25.148 0.046 24.879 0.039 25.174 0.054 24.966 0.041 25.194 0.049 25.039 0.062 24.968 0.041 24.984 0.042 25.084 0.044 25.061 0.044 24.862 0.038 25.023 0.042 25.236 0.049 24.946 0.040 24.954 0.040 24.840 0.039 25.030 0.042 24.892 0.039 25.060 0.049 25.143 0.048 25.334 0.057 24.931 0.040 25.353 0.054 25.171 0.050 25.322 0.058 24.989 0.043 25.055 0.045 24.927 0.041 25.038 0.045 24.675 0.034 24.923 0.041 25.050 0.045 24.935 0.040 25.067 0.045 25.103 0.046 25.355 0.055 
57221.752717 1 25.029 0.040 24.868 0.036 25.051 0.040 24.927 0.045 24.847 0.038 25.018 0.039 24.684 0.032 24.888 0.036 24.697 0.032 24.735 0.033 24.679 0.031 24.883 0.035 24.971 0.041 24.845 0.034 24.818 0.034 25.159 0.042 24.982 0.040 24.801 0.040 24.659 0.037 24.791 0.037 24.625 0.036 25.027 0.039 24.670 0.031 24.710 0.032 24.741 0.032 24.676 0.031 25.218 0.044 24.957 0.037 24.890 0.036 25.046 0.039 24.798 0.033 24.974 0.038 24.855 0.035 25.113 0.041 24.788 0.035 24.786 0.036 24.891 0.035 24.983 0.038 25.145 0.042 25.035 0.039              24.872 0.041 24.952 0.039 24.804 0.034 24.970 0.038 24.845 0.035 24.994 0.038 25.209 0.044 25.023 0.040 25.182 0.044 25.090 0.040 25.013 0.039 25.039 0.040 25.040 0.043 24.978 0.038 24.880 0.046 24.988 0.038 25.015 0.039 24.771 0.033 24.938 0.038 25.083 0.041 24.997 0.038 24.849 0.037 25.035 0.042 24.729 0.034 25.175 0.044              25.251 0.046 25.119 0.042 25.187 0.046 24.802 0.035 25.018 0.040 25.050 0.039 25.128 0.042 25.083 0.041 24.987 0.038 25.037 0.039 25.303 0.048 24.933 0.040 25.137 0.042 24.984 0.039 25.128 0.043 25.049 0.039 25.142 0.042 25.237 0.047 25.331 0.049 25.081 0.041 25.026 0.039 25.133 0.044 25.108 0.047 24.859 0.038 25.165 0.044 25.099 0.043 25.009 0.040 24.814 0.042 24.937 0.039 24.833 0.036 25.002 0.039              25.369 0.050 25.237 0.045 
57221.821420 1 24.959 0.042              24.723 0.035 24.520 0.035 24.816 0.037 25.016 0.041 24.845 0.038 24.891 0.039 24.792 0.037 24.942 0.041 24.722 0.035 25.005 0.041 24.970 0.041 25.019 0.041 24.879 0.038 24.771 0.035 24.785 0.036 25.050 0.043 24.801 0.038 24.883 0.038 24.721 0.035 25.168 0.046 24.841 0.037 24.762 0.036 24.809 0.039 24.840 0.037 24.633 0.032 25.122 0.045 24.924 0.040 24.623 0.032 24.816 0.036 24.996 0.041 24.945 0.039 25.077 0.045 24.893 0.040 24.986 0.042 24.945 0.039 25.164 0.046 25.214 0.047 25.077 0.044              25.088 0.049 25.036 0.044 24.814 0.037 24.953 0.040 24.877 0.038 25.036 0.043 24.997 0.042 25.089 0.046 25.235 0.050 25.080 0.043 24.992 0.041 25.059 0.044 25.043 0.044 25.003 0.041 24.844 0.037 25.057 0.043 25.125 0.045 24.943 0.040 25.080 0.045 25.056 0.043 24.967 0.040 24.930 0.056 24.888 0.042 24.897 0.041 25.049 0.044 24.989 0.044 25.146 0.048 25.079 0.044 24.761 0.037 24.790 0.037 25.134 0.045 25.097 0.045 25.012 0.041 25.103 0.045 24.943 0.040 25.173 0.046 24.956 0.041 25.140 0.045 25.244 0.048 25.046 0.044 25.207 0.048 25.081 0.043 25.115 0.045 24.943 0.041 25.106 0.046 25.102 0.045 24.947 0.040 24.879 0.040 25.004 0.047 24.994 0.047 25.145 0.047 25.114 0.050 25.070 0.046 24.938 0.042 25.101 0.047 24.910 0.041 25.027 0.042 25.116 0.046 25.199 0.050 25.275 0.051 
57221.885900 1 25.094 0.042 24.975 0.038 24.729 0.032              25.033 0.039 24.675 0.031 24.910 0.037 24.971 0.038 24.763 0.033 24.822 0.035 24.766 0.033 25.057 0.039 24.977 0.039 24.868 0.041 25.000 0.038 24.692 0.031 24.685 0.031 24.979 0.038 24.808 0.034 24.875 0.035 24.957 0.039 25.098 0.054 24.842 0.037 24.805 0.034 24.864 0.035 24.878 0.036 24.781 0.033 25.176 0.043 25.000 0.039 24.773 0.033 24.894 0.035 25.147 0.043 25.062 0.039 24.895 0.042 24.889 0.037 24.941 0.038 25.121 0.041 24.933 0.037 24.756 0.032 25.061 0.040 24.702 0.031 25.073 0.041 25.031 0.040 24.979 0.038 25.130 0.042 24.833 0.035 25.031 0.039 24.690 0.032 25.221 0.046 24.853 0.035 25.119 0.041 25.098 0.041 25.154 0.043 24.991 0.039 25.097 0.040 24.895 0.036 25.110 0.041 25.025 0.039 25.026 0.039 25.140 0.045 25.087 0.041 24.972 0.038 24.883 0.048 24.858 0.036 24.899 0.038 24.940 0.037 24.940 0.037 24.890 0.037 25.155 0.043 24.877 0.036 24.958 0.044 25.162 0.043 25.122 0.042 25.114 0.041 25.261 0.047 25.009 0.038 25.211 0.043 24.995 0.039 25.159 0.042 25.235 0.045 25.096 0.042 25.207 0.043 25.295 0.046 25.150 0.043 24.781 0.034 24.807 0.038 25.126 0.044 25.027 0.043 24.945 0.039 25.016 0.043 24.962 0.039 25.108 0.043 25.170 0.044 25.083 0.042 24.988 0.039 25.247 0.047 24.995 0.039 25.085 0.041 25.189 0.045 25.326 0.050 25.314 0.048 
57222.219175 1 25.073 0.045 25.073 0.044 24.626 0.039 24.802 0.038 24.490 0.030 24.945 0.039 25.157 0.047 24.550 0.032 24.969 0.041 24.656 0.034 24.959 0.041 24.872 0.038 24.823 0.037 24.931 0.039 24.703 0.035 24.978 0.041 24.963 0.041 24.947 0.041 25.068 0.044 24.853 0.037 25.178 0.058 25.156 0.046 24.940 0.041 25.171 0.048 25.165 0.046 25.117 0.045 25.129 0.046 24.733 0.035 24.860 0.047 25.295 0.050 24.928 0.043 24.809 0.036 24.898 0.039 24.999 0.041 24.992 0.047 24.766 0.037 24.677 0.033 24.896 0.039 25.131 0.046 24.872 0.038 25.525 0.065 24.834 0.038 24.633 0.042 25.079 0.045 24.748 0.036 25.014 0.042 24.762 0.035 25.044 0.044 24.796 0.038 24.964 0.042 24.563 0.044 24.910 0.040 25.075 0.044 24.822 0.041 24.756 0.035 25.123 0.045 24.910 0.040 24.920 0.040 25.080 0.043 24.822 0.039 24.782 0.037 25.024 0.043 25.118 0.046 25.015 0.043 25.093 0.048 25.073 0.044 25.171 0.047              24.865 0.038 24.962 0.041 25.050 0.047 24.908 0.040              24.921 0.039 25.039 0.044 25.028 0.045 24.942 0.040 25.015 0.042 24.982 0.041 25.287 0.051 24.917 0.040 25.035 0.042 25.171 0.046 25.062 0.044 25.111 0.046 25.183 0.049 24.872 0.039 25.383 0.055 25.117 0.052 24.982 0.043 25.261 0.051 24.905 0.041 24.836 0.038 24.934 0.041 25.403 0.057 25.055 0.045 25.060 0.049 24.872 0.038 24.909 0.040 25.215 0.052 25.162 0.047 
57222.283018 1 25.166 0.044 24.992 0.039 25.107 0.042 24.868 0.037 24.740 0.033 24.907 0.036 24.589 0.037 24.678 0.032 25.133 0.042 24.732 0.033 25.041 0.040 25.023 0.039 24.795 0.034 25.079 0.040 24.821 0.036 25.093 0.043 24.983 0.038 24.897 0.037 24.919 0.037 24.832 0.034 25.150 0.048 24.997 0.039 24.927 0.036 25.134 0.043 24.788 0.034 24.931 0.038 25.101 0.041 24.907 0.036 24.768 0.034 25.066 0.040 25.100 0.040 24.898 0.036 25.005 0.046 25.048 0.041 24.729 0.033 24.885 0.036 24.870 0.035 25.022 0.039 25.098 0.041 24.943 0.038 25.131 0.041 24.888 0.041 24.774 0.035 25.005 0.039 24.853 0.035 25.107 0.042 24.863 0.035 24.954 0.038 24.902 0.037 25.097 0.043 24.897 0.035 24.932 0.037 24.976 0.038 24.865 0.036 24.706 0.034 25.180 0.056 24.773 0.035 24.965 0.038 24.737 0.032 24.930 0.041 24.959 0.038 25.184 0.043 24.693 0.032 24.949 0.042 25.063 0.043 25.096 0.042 24.906 0.037 25.248 0.049 25.018 0.039 24.870 0.036              25.000 0.039 25.061 0.040 25.013 0.039 25.066 0.041 24.942 0.037 25.055 0.039 25.045 0.040 24.969 0.037 25.111 0.042 24.741 0.033 25.095 0.040 25.157 0.043 24.954 0.037 25.108 0.043 25.219 0.046 24.898 0.036 24.999 0.039 25.192 0.050 24.879 0.037 25.043 0.040 25.078 0.042 24.894 0.037 24.925 0.038              25.256 0.047 25.036 0.041 24.917 0.036 25.023 0.040 25.215 0.045 25.243 0.049 
57222.351768 1 25.109 0.062 24.871 0.042 24.513 0.033 24.922 0.041 24.650 0.051 24.996 0.042 24.632 0.033 24.855 0.039 24.773 0.036 24.673 0.034 24.792 0.037 25.146 0.052 24.926 0.042 25.202 0.049 24.924 0.039 25.166 0.047 24.975 0.042 25.054 0.044 24.634 0.050 25.003 0.042 24.609 0.033              24.662 0.034 24.745 0.036 24.788 0.037 24.645 0.033 25.180 0.047 24.921 0.040 24.804 0.045 25.115 0.045 24.733 0.034 24.825 0.037 25.088 0.044 25.037 0.043 24.765 0.037 25.039 0.045 24.995 0.046 24.999 0.042 25.140 0.046 24.980 0.041 25.032 0.042 25.019 0.043 24.885 0.040 24.683 0.035 24.807 0.037 24.997 0.042 24.868 0.039 24.999 0.042 24.945 0.042 25.228 0.050 25.028 0.042 24.976 0.041 25.060 0.044 24.895 0.040 24.949 0.040 24.926 0.040 25.008 0.042 24.924 0.040 24.747 0.035 25.048 0.048 24.959 0.041 25.085 0.044 24.820 0.038 25.055 0.046 24.904 0.041 25.143 0.047 24.875 0.039 25.196 0.050 25.079 0.045 24.950 0.042              25.121 0.045 25.103 0.045 25.150 0.046 25.103 0.059 24.941 0.040 25.128 0.049 25.119 0.046 25.039 0.042 25.032 0.043 24.904 0.040 25.203 0.047 25.255 0.049 25.115 0.045 25.081 0.046 25.435 0.058 25.028 0.043 24.667 0.051 25.157 0.049 25.174 0.050 24.802 0.038 25.115 0.046              25.000 0.043 24.872 0.040 25.100 0.046 24.891 0.046 24.979 0.041 25.154 0.048 25.372 0.055 25.171 0.048 
57222.415587 1 24.802 0.035 24.802 0.035 24.614 0.030 24.930 0.047 24.827 0.035 25.176 0.043 24.761 0.034 24.854 0.035 24.712 0.032 24.833 0.035 24.718 0.032 24.985 0.038 25.044 0.040 25.006 0.038 24.897 0.035 25.101 0.041 25.061 0.046 25.036 0.039 24.756 0.041 24.924 0.042 24.553 0.037 25.010 0.039 24.798 0.034 24.761 0.034 24.817 0.034 24.783 0.033 24.736 0.032 25.154 0.043 24.960 0.040 24.625 0.037 24.650 0.031 25.070 0.040 24.998 0.038 25.060 0.040 24.887 0.037 25.054 0.041 24.943 0.036 25.045 0.039 25.180 0.043 25.110 0.041              25.026 0.040 24.966 0.039 24.849 0.035              24.935 0.037 24.928 0.036 25.255 0.046 25.126 0.043 25.330 0.049 25.104 0.041 25.008 0.039 25.068 0.041 24.958 0.044 24.991 0.038 24.775 0.036 25.099 0.041 25.141 0.043 24.904 0.036 24.938 0.038 25.059 0.040 25.171 0.043 24.852 0.038 24.979 0.040 24.796 0.036 25.274 0.048 24.923 0.037 25.223 0.046 25.163 0.044 25.008 0.043 24.858 0.045 25.112 0.041 25.117 0.042 25.131 0.041 25.127 0.043 24.934 0.037 25.163 0.042 25.376 0.050 25.086 0.040 25.062 0.040 25.077 0.041 25.091 0.041 25.042 0.039 25.141 0.043 24.975 0.039 24.800 0.034 25.066 0.040 25.019 0.040 25.001 0.041              24.953 0.039 25.159 0.050 25.094 0.045 25.045 0.041 25.015 0.050 25.007 0.042 25.064 0.042 25.114 0.041 25.182 0.045 25.269 0.047 25.304 0.048 
57222.484349 1 24.783 0.037 24.867 0.040 24.776 0.038 24.985 0.042 24.941 0.040 24.639 0.032 24.833 0.038 25.040 0.043 24.815 0.037 24.912 0.040 24.694 0.034 24.913 0.039 25.033 0.043 24.817 0.036 24.982 0.043 24.699 0.035 24.748 0.035 25.011 0.042 24.829 0.037 24.937 0.039 24.923 0.041 25.120 0.044 24.886 0.039 24.632 0.034 24.907 0.040 24.846 0.044 24.765 0.036 25.221 0.049 25.051 0.044 24.759 0.035 24.872 0.038 25.009 0.042 24.924 0.039 25.061 0.043 24.938 0.042 25.054 0.044 25.165 0.045 25.115 0.045 24.676 0.033 25.151 0.046 24.726 0.038 25.174 0.047 25.090 0.047 24.897 0.039 24.984 0.042 24.808 0.037 24.942 0.041 25.139 0.046 25.292 0.053 25.009 0.043 25.080 0.043 25.031 0.043 25.089 0.045 25.105 0.046 25.105 0.044 24.872 0.042 25.167 0.049 25.121 0.046 25.000 0.041 24.818 0.057 25.066 0.044 24.868 0.038 24.966 0.042              24.971 0.045 25.088 0.047 24.932 0.040 24.878 0.040 25.145 0.046 25.152 0.055 24.943 0.041 25.162 0.046 25.159 0.047 25.224 0.048 25.181 0.048 25.100 0.045 25.238 0.048 25.276 0.051 25.196 0.047 25.026 0.042 25.064 0.045 25.196 0.047 25.040 0.042 25.102 0.045 24.910 0.046 24.886 0.039 24.938 0.040 25.023 0.042 24.853 0.040 25.108 0.046 25.023 0.043 25.170 0.048 25.109 0.046 25.142 0.047 25.079 0.045 25.001 0.043 25.224 0.055 25.053 0.043 25.179 0.048 25.247 0.051 25.305 0.061 
57222.548156 1 24.891 0.037 25.040 0.040 24.873 0.036 25.077 0.042 25.078 0.041 24.612 0.030 25.054 0.040 25.027 0.039 24.705 0.032 24.884 0.036 24.799 0.034 24.848 0.035 25.008 0.039              25.105 0.041 24.643 0.030 24.594 0.033 24.675 0.031 24.850 0.035 24.799 0.035 24.923 0.037 25.034 0.041 24.987 0.038 24.691 0.035 25.016 0.040 25.139 0.044 24.812 0.035 25.146 0.042 24.962 0.047 24.875 0.036 24.937 0.036 25.099 0.041 24.951 0.037 24.729 0.032 24.887 0.037 25.012 0.040 25.141 0.042 24.749 0.033 24.716 0.032 25.169 0.043 24.787 0.037 25.154 0.043 25.045 0.043 25.018 0.040 25.046 0.040 24.847 0.035 25.050 0.039 25.037 0.040 25.246 0.047 24.930 0.037 24.988 0.038 25.082 0.041 25.084 0.041 25.043 0.042 25.119 0.041 25.060 0.042 25.133 0.042 25.163 0.044 25.089 0.041 25.773 0.086 25.063 0.041 24.896 0.037 25.083 0.042 24.889 0.037 24.985 0.042 24.861 0.036 24.902 0.037 24.972 0.046 25.290 0.047              25.039 0.042 25.171 0.044 25.151 0.042 24.916 0.036 25.249 0.047 25.045 0.039 25.046 0.039 25.238 0.046 25.132 0.041 25.035 0.039 25.149 0.044 25.296 0.046 24.831 0.037 25.222 0.049 24.844 0.036 24.900 0.037 25.036 0.040 25.170 0.044 24.863 0.039 25.033 0.044 25.095 0.042 25.271 0.050 25.019 0.040 25.131 0.044 25.199 0.045 25.171 0.053 25.116 0.044 25.144 0.043 25.221 0.047 24.820 0.034 24.937 0.038 
57222.731987 1 25.074 0.047 24.834 0.039 25.187 0.055 24.694 0.039 25.249 0.052 24.880 0.039 24.946 0.042 25.174 0.049 24.984 0.043 25.002 0.044 24.940 0.042 24.947 0.042 24.662 0.035 25.060 0.045 24.941 0.041 24.949 0.041 24.768 0.037 24.838 0.039 25.121 0.047 24.782 0.045 25.085 0.047 24.970 0.048 25.144 0.048 24.999 0.045 25.156 0.060 25.156 0.048 25.085 0.046 24.568 0.034 25.090 0.047 25.048 0.044 25.092 0.048 24.684 0.035 25.150 0.047 24.866 0.040 25.203 0.053 24.727 0.038 25.166 0.048 25.030 0.047 24.995 0.043 24.921 0.041              24.715 0.036 25.055 0.046 25.098 0.046 25.202 0.050 24.967 0.042 24.875 0.040 25.070 0.046 24.676 0.036 25.254 0.052 24.772 0.036 24.810 0.038 24.907 0.041 24.983 0.044 25.287 0.051 25.110 0.047 24.779 0.037 24.694 0.036 25.406 0.059 24.963 0.044 24.887 0.041 25.104 0.046 25.064 0.046 25.046 0.048 24.902 0.044 25.009 0.045 25.063 0.050 25.112 0.049 24.895 0.041              25.073 0.047 24.636 0.036 24.733 0.038 25.128 0.046 24.829 0.040 25.179 0.049 24.958 0.042 25.166 0.050 24.729 0.036 24.919 0.040 25.282 0.054 24.888 0.040 25.297 0.052 24.917 0.041 25.217 0.060 25.197 0.050 24.948 0.042 25.359 0.055 25.071 0.048              25.087 0.057 24.978 0.044 24.852 0.046 24.828 0.041 25.132 0.049 25.338 0.056 25.275 0.055 25.092 0.046 24.893 0.042 25.142 0.048 25.102 0.047 
57222.747300 1 25.020 0.043 24.813 0.037 25.071 0.048 24.735 0.036 25.126 0.045 24.860 0.037 25.095 0.044 25.175 0.047 25.022 0.042 24.932 0.040 25.017 0.042 24.978 0.040 24.650 0.032 25.002 0.041 24.786 0.035 24.941 0.039 24.835 0.037 24.793 0.036 25.079 0.043 24.878 0.046 25.092 0.045 24.986 0.046 25.026 0.041 24.997 0.042 25.152 0.050 24.854 0.056 25.016 0.041 24.688 0.034 24.977 0.041 25.127 0.044 24.996 0.042 24.712 0.034 25.068 0.042 24.905 0.039 25.033 0.044 24.770 0.037 24.893 0.038 24.865 0.040 25.063 0.042 24.800 0.036 24.908 0.040 24.775 0.036 25.169 0.047 25.033 0.042 25.049 0.042 24.982 0.041 24.848 0.037 25.046 0.043 24.707 0.035 25.246 0.050 24.874 0.038 24.746 0.035 24.897 0.039 24.963 0.041 25.167 0.045 25.132 0.045 24.746 0.034 24.694 0.034 25.183 0.048 24.925 0.041 24.609 0.036 25.074 0.042 25.170 0.047 25.002 0.043 24.992 0.044 25.109 0.045 25.214 0.054 25.071 0.045 24.837 0.038              25.052 0.045 24.841 0.037 24.822 0.037 25.117 0.044 24.931 0.040 25.102 0.044 24.825 0.036 25.159 0.047 24.816 0.035 24.837 0.037 25.187 0.048 24.941 0.039 25.244 0.048 24.869 0.038 24.994 0.050 25.278 0.050 25.053 0.043 25.373 0.053 25.096 0.046              25.129 0.056 25.013 0.042 24.960 0.048 24.832 0.039 25.197 0.048 25.150 0.047 25.187 0.049 25.097 0.045 24.889 0.039 25.076 0.044 25.143 0.046 


==> anc/datafile7.txt <==
Title: The JWST Resolved Stellar Populations Early Release Science Program. IX.
       The RR Lyrae Population in WlM with HST and JWST
Authors: Slaughter C.M., Skillman E.D., Savino A., Weisz D.R., Durbin M., 
         Anderson J., Boyer M.L., Cohen R.E., Cole A.A., Correnti M., 
         Dolphin A.E., Geha M.C., Gennaro M., Kallivayalil N., Kirby E.N., 
         McQuinn K.B.W., Newman M.J.B., Warfield J.T., Williams B.F. 
Table: JWST Epoch Photometry
================================================================================
Byte-by-byte Description of file: datafile7.txt
--------------------------------------------------------------------------------
   Bytes  Format Units   Label        Explanations
--------------------------------------------------------------------------------
   1-  12 F12.6  d       MJD          Julian date
  14-  14 I1     ---     filtnum      Filter number of observation; F090W = 0, F150W = 1
  16-  21 F6.3   mag     mag-007557   Apparent magnitude of source #7557
  23-  27 F5.3   mag   e_mag-007557   Uncertainty in mag-007557
  29-  34 F6.3   mag     mag-007640   Apparent magnitude of source #7640
  36-  40 F5.3   mag   e_mag-007640   Uncertainty in mag-007640
  42-  47 F6.3   mag     mag-007711   Apparent magnitude of source #7711
  49-  53 F5.3   mag   e_mag-007711   Uncertainty in mag-007711
  55-  60 F6.3   mag     mag-007712   ? Apparent magnitude of source #7712
  62-  66 F5.3   mag   e_mag-007712   ? Uncertainty in mag-007712
  68-  73 F6.3   mag     mag-007722   Apparent magnitude of source #7722
  75-  79 F5.3   mag   e_mag-007722   Uncertainty in mag-007722
  81-  86 F6.3   mag     mag-007736   Apparent magnitude of source #7736
  88-  92 F5.3   mag   e_mag-007736   Uncertainty in mag-007736
  94-  99 F6.3   mag     mag-007811   Apparent magnitude of source #7811
 101- 105 F5.3   mag   e_mag-007811   Uncertainty in mag-007811
 107- 112 F6.3   mag     mag-007881   Apparent magnitude of source #7881
 114- 118 F5.3   mag   e_mag-007881   Uncertainty in mag-007881
 120- 125 F6.3   mag     mag-007919   Apparent magnitude of source #7919
 127- 131 F5.3   mag   e_mag-007919   Uncertainty in mag-007919
 133- 138 F6.3   mag     mag-008018   Apparent magnitude of source #8018
 140- 144 F5.3   mag   e_mag-008018   Uncertainty in mag-0008018
 146- 151 F6.3   mag     mag-008089   Apparent magnitude of source #8089
 153- 157 F5.3   mag   e_mag-008089   Uncertainty in mag-008089
 159- 164 F6.3   mag     mag-008109   Apparent magnitude of source #8109
 166- 170 F5.3   mag   e_mag-008109   Uncertainty in mag-008109
 172- 177 F6.3   mag     mag-008115   Apparent magnitude of source #8115
 179- 183 F5.3   mag   e_mag-008115   Uncertainty in mag-008115
 185- 190 F6.3   mag     mag-008146   Apparent magnitude of source #8146
 192- 196 F5.3   mag   e_mag-008146   Uncertainty in mag-008146
 198- 203 F6.3   mag     mag-008178   Apparent magnitude of source #8178
 205- 209 F5.3   mag   e_mag-008178   Uncertainty in mag-008178
 211- 216 F6.3   mag     mag-008188   Apparent magnitude of source #8188
 218- 222 F5.3   mag   e_mag-008188   Uncertainty in mag-008188
 224- 229 F6.3   mag     mag-008214   Apparent magnitude of source #8214
 231- 235 F5.3   mag   e_mag-008214   Uncertainty in mag-008214
 237- 242 F6.3   mag     mag-008285   Apparent magnitude of source #8285
 244- 248 F5.3   mag   e_mag-008285   Uncertainty in mag-008285
 250- 255 F6.3   mag     mag-008331   Apparent magnitude of source #8331
 257- 261 F5.3   mag   e_mag-008331   Uncertainty in mag-008331
 263- 268 F6.3   mag     mag-008495   Apparent magnitude of source #8495
 270- 274 F5.3   mag   e_mag-008495   Uncertainty in mag-008495
 276- 281 F6.3   mag     mag-008789   Apparent magnitude of source #8789
 283- 287 F5.3   mag   e_mag-008789   Uncertainty in mag-008789
 289- 294 F6.3   mag     mag-008794   Apparent magnitude of source #8794
 296- 300 F5.3   mag   e_mag-008794   Uncertainty in mag-008794
 302- 307 F6.3   mag     mag-008811   Apparent magnitude of source #8811
 309- 313 F5.3   mag   e_mag-008811   Uncertainty in mag-008811
 315- 320 F6.3   mag     mag-289118   Apparent magnitude of source #289118
 322- 326 F5.3   mag   e_mag-289118   Uncertainty in mag-0289118
 328- 333 F6.3   mag     mag-289135   Apparent magnitude of source #289135
 335- 339 F5.3   mag   e_mag-289135   Uncertainty in mag-0289135
 341- 346 F6.3   mag     mag-289184   Apparent magnitude of source #289184
 348- 352 F5.3   mag   e_mag-289184   Uncertainty in mag-0289184
 354- 359 F6.3   mag     mag-289194   Apparent magnitude of source #289194
 361- 365 F5.3   mag   e_mag-289194   Uncertainty in mag-0289194
 367- 372 F6.3   mag     mag-289200   Apparent magnitude of source #289200
 374- 378 F5.3   mag   e_mag-289200   Uncertainty in mag-0289200
 380- 385 F6.3   mag     mag-289232   Apparent magnitude of source #289232
 387- 391 F5.3   mag   e_mag-289232   Uncertainty in mag-0289232
 393- 398 F6.3   mag     mag-289252   Apparent magnitude of source #289252
 400- 404 F5.3   mag   e_mag-289252   Uncertainty in mag-0289252
 406- 411 F6.3   mag     mag-289266   Apparent magnitude of source #289266
 413- 417 F5.3   mag   e_mag-289266   Uncertainty in mag-0289266
 419- 424 F6.3   mag     mag-289288   Apparent magnitude of source #289288
 426- 430 F5.3   mag   e_mag-289288   Uncertainty in mag-0289288
 432- 437 F6.3   mag     mag-289307   Apparent magnitude of source #289307
 439- 443 F5.3   mag   e_mag-289307   Uncertainty in mag-0289307
 445- 450 F6.3   mag     mag-289423   Apparent magnitude of source #289423
 452- 456 F5.3   mag   e_mag-289423   Uncertainty in mag-0289423
 458- 463 F6.3   mag     mag-289677   Apparent magnitude of source #289677
 465- 469 F5.3   mag   e_mag-289677   Uncertainty in mag-0289677
 471- 476 F6.3   mag     mag-289738   Apparent magnitude of source #289738
 478- 482 F5.3   mag   e_mag-289738   Uncertainty in mag-0289738
 484- 489 F6.3   mag     mag-494900   Apparent magnitude of source #494900
 491- 495 F5.3   mag   e_mag-494900   Uncertainty in mag-0494900
 497- 502 F6.3   mag     mag-495134   Apparent magnitude of source #495134
 504- 508 F5.3   mag   e_mag-495134   Uncertainty in mag-0495134
 510- 515 F6.3   mag     mag-495164   Apparent magnitude of source #495164
 517- 521 F5.3   mag   e_mag-495164   Uncertainty in mag-0495164
 523- 528 F6.3   mag     mag-495222   Apparent magnitude of source #495222
 530- 534 F5.3   mag   e_mag-495222   Uncertainty in mag-0495222
 536- 541 F6.3   mag     mag-495238   Apparent magnitude of source #495238
 543- 547 F5.3   mag   e_mag-495238   Uncertainty in mag-0495238
 549- 554 F6.3   mag     mag-495253   Apparent magnitude of source #495253
 556- 560 F5.3   mag   e_mag-495253   Uncertainty in mag-0495253
 562- 567 F6.3   mag     mag-495278   ? Apparent magnitude of source #495278
 569- 573 F5.3   mag   e_mag-495278   ? Uncertainty in mag-0495278
 575- 580 F6.3   mag     mag-495353   Apparent magnitude of source #495353
 582- 586 F5.3   mag   e_mag-495353   Uncertainty in mag-0495353
 588- 593 F6.3   mag     mag-495377   Apparent magnitude of source #495377
 595- 599 F5.3   mag   e_mag-495377   Uncertainty in mag-0495377
 601- 606 F6.3   mag     mag-495385   Apparent magnitude of source #495385
 608- 612 F5.3   mag   e_mag-495385   Uncertainty in mag-0495385
 614- 619 F6.3   mag     mag-495399   Apparent magnitude of source #495399
 621- 625 F5.3   mag   e_mag-495399   Uncertainty in mag-0495399
 627- 632 F6.3   mag     mag-495454   Apparent magnitude of source #495454
 634- 638 F5.3   mag   e_mag-495454   Uncertainty in mag-0495454
 640- 645 F6.3   mag     mag-495534   Apparent magnitude of source #495534
 647- 651 F5.3   mag   e_mag-495534   Uncertainty in mag-0495534
 653- 658 F6.3   mag     mag-495568   ? Apparent magnitude of source #495568
 660- 664 F5.3   mag   e_mag-495568   ? Uncertainty in mag-0495568
 666- 671 F6.3   mag     mag-495627   Apparent magnitude of source #495627
 673- 677 F5.3   mag   e_mag-495627   Uncertainty in mag-0495627
 679- 684 F6.3   mag     mag-495661   Apparent magnitude of source #495661
 686- 690 F5.3   mag   e_mag-495661   Uncertainty in mag-0495661
 692- 697 F6.3   mag     mag-495686   Apparent magnitude of source #495686
 699- 703 F5.3   mag   e_mag-495686   Uncertainty in mag-0495686
 705- 710 F6.3   mag     mag-495754   Apparent magnitude of source #495754
 712- 716 F5.3   mag   e_mag-495754   Uncertainty in mag-0495754
 718- 723 F6.3   mag     mag-495761   Apparent magnitude of source #495761
 725- 729 F5.3   mag   e_mag-495761   Uncertainty in mag-0495761
 731- 736 F6.3   mag     mag-495943   Apparent magnitude of source #495943
 738- 742 F5.3   mag   e_mag-495943   Uncertainty in mag-0495943
 744- 749 F6.3   mag     mag-776602   Apparent magnitude of source #776602
 751- 755 F5.3   mag   e_mag-776602   Uncertainty in mag-0776602
 757- 762 F6.3   mag     mag-776620   Apparent magnitude of source #776620
 764- 768 F5.3   mag   e_mag-776620   Uncertainty in mag-0776620
 770- 775 F6.3   mag     mag-776655   Apparent magnitude of source #776655
 777- 781 F5.3   mag   e_mag-776655   Uncertainty in mag-0776655
 783- 788 F6.3   mag     mag-776657   Apparent magnitude of source #776657
 790- 794 F5.3   mag   e_mag-776657   Uncertainty in mag-0776657
 796- 801 F6.3   mag     mag-776718   Apparent magnitude of source #776718
 803- 807 F5.3   mag   e_mag-776718   Uncertainty in mag-0776718
 809- 814 F6.3   mag     mag-776729   Apparent magnitude of source #776729
 816- 820 F5.3   mag   e_mag-776729   Uncertainty in mag-0776729
 822- 827 F6.3   mag     mag-776733   Apparent magnitude of source #776733
 829- 833 F5.3   mag   e_mag-776733   Uncertainty in mag-0776733
 835- 840 F6.3   mag     mag-776742   Apparent magnitude of source #776742
 842- 846 F5.3   mag   e_mag-776742   Uncertainty in mag-0776742
 848- 853 F6.3   mag     mag-776769   Apparent magnitude of source #776769
 855- 859 F5.3   mag   e_mag-776769   Uncertainty in mag-0776769
 861- 866 F6.3   mag     mag-776776   Apparent magnitude of source #776776
 868- 872 F5.3   mag   e_mag-776776   Uncertainty in mag-0776776
 874- 879 F6.3   mag     mag-776807   Apparent magnitude of source #776807
 881- 885 F5.3   mag   e_mag-776807   Uncertainty in mag-0776807
 887- 892 F6.3   mag     mag-776850   Apparent magnitude of source #776850
 894- 898 F5.3   mag   e_mag-776850   Uncertainty in mag-0776850
 900- 905 F6.3   mag     mag-776904   Apparent magnitude of source #776904
 907- 911 F5.3   mag   e_mag-776904   Uncertainty in mag-0776904
 913- 918 F6.3   mag     mag-777028   Apparent magnitude of source #777028
 920- 924 F5.3   mag   e_mag-777028   Uncertainty in mag-0777028
 926- 931 F6.3   mag     mag-777043   Apparent magnitude of source #777043
 933- 937 F5.3   mag   e_mag-777043   Uncertainty in mag-0777043
 939- 944 F6.3   mag     mag-997168   ? Apparent magnitude of source #997168
 946- 950 F5.3   mag   e_mag-997168   ? Uncertainty in mag-0997168
 952- 957 F6.3   mag     mag-997243   Apparent magnitude of source #997243
 959- 963 F5.3   mag   e_mag-997243   Uncertainty in mag-0997243
 965- 970 F6.3   mag     mag-997252   Apparent magnitude of source #997252
 972- 976 F5.3   mag   e_mag-997252   Uncertainty in mag-0997252
 978- 983 F6.3   mag     mag-997260   Apparent magnitude of source #997260
 985- 989 F5.3   mag   e_mag-997260   Uncertainty in mag-0997260
 991- 996 F6.3   mag     mag-997287   Apparent magnitude of source #997287
 998-1002 F5.3   mag   e_mag-997287   Uncertainty in mag-0997287
1004-1009 F6.3   mag     mag-997305   Apparent magnitude of source #997305
1011-1015 F5.3   mag   e_mag-997305   Uncertainty in mag-0997305
1017-1022 F6.3   mag     mag-997322   Apparent magnitude of source #997322
1024-1028 F5.3   mag   e_mag-997322   Uncertainty in mag-0997322
1030-1035 F6.3   mag     mag-997372   Apparent magnitude of source #997372
1037-1041 F5.3   mag   e_mag-997372   Uncertainty in mag-0997372
1043-1048 F6.3   mag     mag-997390   Apparent magnitude of source #997390
1050-1054 F5.3   mag   e_mag-997390   Uncertainty in mag-0997390
1056-1061 F6.3   mag     mag-997403   Apparent magnitude of source #997403
1063-1067 F5.3   mag   e_mag-997403   Uncertainty in mag-0997403
1069-1074 F6.3   mag     mag-997436   ? Apparent magnitude of source #997436
1076-1080 F5.3   mag   e_mag-997436   ? Uncertainty in mag-0997436
1082-1087 F6.3   mag     mag-997550   Apparent magnitude of source #997550
1089-1093 F5.3   mag   e_mag-997550   Uncertainty in mag-0997550
1095-1100 F6.3   mag     mag-997606   Apparent magnitude of source #997606
1102-1106 F5.3   mag   e_mag-997606   Uncertainty in mag-0997606
1108-1113 F6.3   mag     mag-997614   Apparent magnitude of source #997614
1115-1119 F5.3   mag   e_mag-997614   Uncertainty in mag-0997614
1121-1126 F6.3   mag     mag-1150540  Apparent magnitude of source #1150540
1128-1132 F5.3   mag   e_mag-1150540  Uncertainty in mag-01150540
1134-1139 F6.3   mag     mag-1150545  Apparent magnitude of source #1150545
1141-1145 F5.3   mag   e_mag-1150545  Uncertainty in mag-01150545
1147-1152 F6.3   mag     mag-1150559  Apparent magnitude of source #1150559
1154-1158 F5.3   mag   e_mag-1150559  Uncertainty in mag-01150559
1160-1165 F6.3   mag     mag-1150587  Apparent magnitude of source #1150587
1167-1171 F5.3   mag   e_mag-1150587  Uncertainty in mag-01150587
1173-1178 F6.3   mag     mag-1150638  Apparent magnitude of source #1150638
1180-1184 F5.3   mag   e_mag-1150638  Uncertainty in mag-01150638
1186-1191 F6.3   mag     mag-1150655  Apparent magnitude of source #1150655
1193-1197 F5.3   mag   e_mag-1150655  Uncertainty in mag-01150655
1199-1204 F6.3   mag     mag-1150658  Apparent magnitude of source #1150658
1206-1210 F5.3   mag   e_mag-1150658  Uncertainty in mag-01150658
1212-1217 F6.3   mag     mag-1150717  Apparent magnitude of source #1150717
1219-1223 F5.3   mag   e_mag-1150717  Uncertainty in mag-01150717
1225-1230 F6.3   mag     mag-1150728  Apparent magnitude of source #1150728
1232-1236 F5.3   mag   e_mag-1150728  Uncertainty in mag-01150728
1238-1243 F6.3   mag     mag-1150742  Apparent magnitude of source #1150742
1245-1249 F5.3   mag   e_mag-1150742  Uncertainty in mag-01150742
1251-1256 F6.3   mag     mag-1150790  Apparent magnitude of source #1150790
1258-1262 F5.3   mag   e_mag-1150790  Uncertainty in mag-01150790
1264-1269 F6.3   mag     mag-1150796  Apparent magnitude of source #1150796
1271-1275 F5.3   mag   e_mag-1150796  Uncertainty in mag-01150796
1277-1282 F6.3   mag     mag-1150807  Apparent magnitude of source #1150807
1284-1288 F5.3   mag   e_mag-1150807  Uncertainty in mag-01150807
1290-1295 F6.3   mag     mag-1150856  Apparent magnitude of source #1150856
1297-1301 F5.3   mag   e_mag-1150856  Uncertainty in mag-01150856
1303-1308 F6.3   mag     mag-1150886  Apparent magnitude of source #1150886
1310-1314 F5.3   mag   e_mag-1150886  Uncertainty in mag-01150886
1316-1321 F6.3   mag     mag-1150911  Apparent magnitude of source #1150911
1323-1327 F5.3   mag   e_mag-1150911  Uncertainty in mag-01150911
1329-1334 F6.3   mag     mag-1330010  ? Apparent magnitude of source #1330010
1336-1340 F5.3   mag   e_mag-1330010  ? Uncertainty in mag-01330010
1342-1347 F6.3   mag     mag-1330012  Apparent magnitude of source #1330012
1349-1353 F5.3   mag   e_mag-1330012  Uncertainty in mag-01330012
1355-1360 F6.3   mag     mag-1330083  Apparent magnitude of source #1330083
1362-1366 F5.3   mag   e_mag-1330083  Uncertainty in mag-01330083
1368-1373 F6.3   mag     mag-1330099  Apparent magnitude of source #1330099
1375-1379 F5.3   mag   e_mag-1330099  Uncertainty in mag-01330099
1381-1386 F6.3   mag     mag-1330134  Apparent magnitude of source #1330134
1388-1392 F5.3   mag   e_mag-1330134  Uncertainty in mag-01330134
1394-1399 F6.3   mag     mag-1330143  Apparent magnitude of source #1330143
1401-1405 F5.3   mag   e_mag-1330143  Uncertainty in mag-01330143
1407-1412 F6.3   mag     mag-1330171  Apparent magnitude of source #1330171
1414-1418 F5.3   mag   e_mag-1330171  Uncertainty in mag-01330171
1420-1425 F6.3   mag     mag-1330172  Apparent magnitude of source #1330172
1427-1431 F5.3   mag   e_mag-1330172  Uncertainty in mag-01330172
1433-1438 F6.3   mag     mag-1330186  Apparent magnitude of source #1330186
1440-1444 F5.3   mag   e_mag-1330186  Uncertainty in mag-01330186
1446-1451 F6.3   mag     mag-1330202  Apparent magnitude of source #1330202
1453-1457 F5.3   mag   e_mag-1330202  Uncertainty in mag-01330202
1459-1464 F6.3   mag     mag-1330208  Apparent magnitude of source #1330208
1466-1470 F5.3   mag   e_mag-1330208  Uncertainty in mag-01330208
1472-1477 F6.3   mag     mag-1330263  Apparent magnitude of source #1330263
1479-1483 F5.3   mag   e_mag-1330263  Uncertainty in mag-01330263
1485-1490 F6.3   mag     mag-1330264  Apparent magnitude of source #1330264
1492-1496 F5.3   mag   e_mag-1330264  Uncertainty in mag-01330264
1498-1503 F6.3   mag     mag-1330483  Apparent magnitude of source #1330483
1505-1509 F5.3   mag   e_mag-1330483  Uncertainty in mag-01330483
1511-1516 F6.3   mag     mag-1330656  Apparent magnitude of source #1330656
1518-1522 F5.3   mag   e_mag-1330656  Uncertainty in mag-01330656
1524-1529 F6.3   mag     mag-1516921  Apparent magnitude of source #1516921
1531-1535 F5.3   mag   e_mag-1516921  Uncertainty in mag-01516921
1537-1542 F6.3   mag     mag-1516944  Apparent magnitude of source #1516944
1544-1548 F5.3   mag   e_mag-1516944  Uncertainty in mag-01516944
1550-1555 F6.3   mag     mag-1517050  Apparent magnitude of source #1517050
1557-1561 F5.3   mag   e_mag-1517050  Uncertainty in mag-01517050
1563-1568 F6.3   mag     mag-1517067  Apparent magnitude of source #1517067
1570-1574 F5.3   mag   e_mag-1517067  Uncertainty in mag-01517067
1576-1581 F6.3   mag     mag-1517099  Apparent magnitude of source #1517099
1583-1587 F5.3   mag   e_mag-1517099  Uncertainty in mag-01517099
1589-1594 F6.3   mag     mag-1517225  Apparent magnitude of source #1517225
1596-1600 F5.3   mag   e_mag-1517225  Uncertainty in mag-01517225
1602-1607 F6.3   mag     mag-1517274  Apparent magnitude of source #1517274
1609-1613 F5.3   mag   e_mag-1517274  Uncertainty in mag-01517274
1615-1620 F6.3   mag     mag-1517628  Apparent magnitude of source #1517628
1622-1626 F5.3   mag   e_mag-1517628  Uncertainty in mag-01517628
1628-1633 F6.3   mag     mag-1517660  Apparent magnitude of source #1517660
1635-1639 F5.3   mag   e_mag-1517660  Uncertainty in mag-01517660
--------------------------------------------------------------------------------
59783.977914 0 24.732 0.025 24.800 0.025 25.078 0.026 24.780 0.025 24.850 0.025 24.822 0.025 25.035 0.025 25.120 0.026 25.156 0.026 24.906 0.025 25.165 0.026 25.059 0.025 24.995 0.025 25.170 0.026 25.166 0.026 25.141 0.026 25.163 0.027 24.874 0.025 25.286 0.028 25.054 0.025 25.306 0.031 25.273 0.028 25.177 0.026 24.817 0.025 24.940 0.025 25.119 0.027 25.148 0.027 24.816 0.025 25.060 0.026 25.104 0.027 24.898 0.025 25.115 0.027 25.019 0.025 24.732 0.025 25.186 0.028 25.074 0.026 24.631 0.025 25.016 0.025 24.854 0.025 24.946 0.025 25.001 0.025 25.050 0.025              24.863 0.025 25.123 0.025 24.985 0.025 24.767 0.025 25.187 0.028 24.979 0.025              25.232 0.027 24.881 0.025 25.147 0.026 25.153 0.025 25.341 0.029 25.158 0.026 24.891 0.025 25.117 0.025 24.762 0.025 25.116 0.025 24.796 0.025 25.165 0.026 25.100 0.025 24.867 0.025 24.742 0.025 24.974 0.025 24.654 0.025 24.894 0.025 24.889 0.025 24.928 0.025 25.121 0.027              25.052 0.027 24.985 0.026 25.118 0.028 25.093 0.028 24.788 0.025 25.125 0.028 24.922 0.025 24.859 0.025 25.122 0.028 25.220 0.030 25.057 0.027 25.187 0.029 25.222 0.030 24.982 0.026 25.001 0.026 24.805 0.025 25.130 0.028 25.087 0.028 24.883 0.025 25.048 0.027 25.011 0.026 24.961 0.025 25.186 0.029 25.274 0.031 25.150 0.028 25.077 0.027 25.157 0.028 25.156 0.029 25.311 0.032 25.162 0.029 24.828 0.025 25.068 0.028 25.097 0.028 24.857 0.025 25.150 0.029 25.127 0.029 25.254 0.031 25.237 0.031 24.924 0.026 24.876 0.025 24.969 0.026 25.010 0.027 25.187 0.030 25.170 0.030 24.979 0.025 24.808 0.025 24.832 0.025 25.101 0.026 25.084 0.026 25.133 0.027 24.939 0.025 25.094 0.027 25.532 0.036 
59783.987731 0 24.742 0.025 24.782 0.025 25.061 0.025 24.785 0.025 24.732 0.025 24.824 0.025 25.196 0.027 25.161 0.026 25.136 0.026 24.914 0.025 25.172 0.026 25.091 0.026 24.902 0.025 25.233 0.027 25.162 0.026 25.174 0.027 25.098 0.026 24.844 0.025 25.196 0.026 25.093 0.025 25.284 0.030 25.283 0.028 25.241 0.028 24.873 0.025 25.009 0.025 25.093 0.027 25.146 0.027 24.826 0.025 25.067 0.026 25.131 0.027 24.858 0.025 25.158 0.027 25.062 0.025 24.754 0.025 25.203 0.028 25.095 0.026 24.646 0.025 25.052 0.025 24.785 0.025 25.025 0.025 24.941 0.025 24.983 0.025 24.930 0.025 24.874 0.025 25.181 0.026 24.948 0.025 24.723 0.025 25.167 0.027 24.944 0.025              25.279 0.028 24.826 0.025 25.142 0.026 25.130 0.025 25.372 0.030 25.164 0.026 24.899 0.025 25.097 0.025 24.670 0.025 25.048 0.025 24.844 0.025 25.118 0.025 25.125 0.025 24.870 0.025 24.770 0.025 24.933 0.025 24.670 0.025 24.939 0.025 24.895 0.025 24.945 0.025 25.101 0.026 24.915 0.025 25.057 0.027 25.044 0.027 25.090 0.028 25.057 0.027 24.772 0.025 25.007 0.026 24.925 0.025 24.898 0.025 25.100 0.028 25.210 0.030 25.120 0.028 25.244 0.030 25.236 0.030 24.995 0.026 25.048 0.027 24.835 0.025 25.122 0.028 25.111 0.028 24.881 0.025 25.068 0.027 24.976 0.026 24.950 0.025 25.244 0.030 25.390 0.034 25.182 0.029 25.121 0.028 25.177 0.029 25.039 0.027 25.382 0.034 25.182 0.030 24.834 0.025 25.089 0.028 25.128 0.029 24.874 0.025 25.228 0.031 25.132 0.029 25.245 0.031 25.175 0.030 24.835 0.025 24.861 0.025 24.950 0.026 25.047 0.028 25.217 0.030 25.161 0.030 24.970 0.025 24.810 0.025 24.815 0.025 25.020 0.025 25.066 0.026 25.175 0.028 25.009 0.026 25.098 0.027 25.495 0.035 
59783.997548 0 24.749 0.025 24.784 0.025 25.072 0.025 24.782 0.025 24.708 0.025 24.798 0.025 25.106 0.025 25.150 0.026 25.196 0.027 24.966 0.025 25.151 0.026 25.127 0.026 24.859 0.025 25.222 0.027 25.231 0.027 25.195 0.027 25.047 0.025 24.887 0.025 25.168 0.026 25.107 0.025 25.316 0.031 25.274 0.028 25.240 0.027 24.877 0.025 24.961 0.025 25.075 0.026 25.212 0.028 24.805 0.025 25.071 0.026 25.131 0.027 24.947 0.025 25.071 0.026 25.038 0.025 24.788 0.025 25.245 0.029 25.064 0.026 24.675 0.025 25.052 0.025 24.695 0.025 25.012 0.025 24.917 0.025 25.028 0.025 24.961 0.025 24.843 0.025 25.145 0.026 24.962 0.025 24.709 0.025 25.210 0.028 24.958 0.025              25.280 0.028 24.752 0.025 25.183 0.027 25.128 0.025 25.264 0.028 25.164 0.026 24.879 0.025 25.071 0.025 24.647 0.025 24.890 0.025 24.824 0.025 25.158 0.026 25.142 0.025 24.832 0.025 24.775 0.025 24.943 0.025 24.679 0.025 24.934 0.025 24.897 0.025 24.969 0.025 25.156 0.027 24.940 0.026 25.023 0.026 24.976 0.026 25.119 0.028 25.084 0.027 24.787 0.025 25.129 0.028 24.975 0.026 24.865 0.025 25.145 0.029 25.005 0.026 25.121 0.028 25.239 0.030 25.256 0.030 24.982 0.026 25.038 0.027 24.793 0.025 25.108 0.028 25.146 0.029 24.872 0.025 25.027 0.026 25.000 0.026 24.984 0.026 25.118 0.027 25.418 0.034 25.136 0.028 25.004 0.026 25.182 0.029 24.993 0.026 25.347 0.033 25.169 0.030 24.849 0.025 25.118 0.029 25.074 0.028 24.877 0.025 25.141 0.029 25.141 0.029 25.141 0.029 25.029 0.027 24.822 0.025 24.899 0.025 24.981 0.026 25.028 0.028 25.227 0.030 25.160 0.030 24.965 0.025 24.791 0.025 24.825 0.025 25.023 0.025 25.007 0.025 25.143 0.027 24.952 0.026 25.124 0.027 25.549 0.037 
59784.007366 0 24.773 0.025 24.800 0.025 25.070 0.026 24.835 0.025 24.657 0.025 24.787 0.025 25.135 0.026 25.129 0.026 25.145 0.026 24.924 0.025 25.113 0.025 25.162 0.027 24.818 0.025 25.207 0.026 25.180 0.026 25.237 0.027 25.114 0.026 24.900 0.025 25.161 0.026 25.162 0.026 25.317 0.031 25.306 0.029 25.253 0.028 24.889 0.025 24.989 0.025 25.135 0.027 25.156 0.027 24.827 0.025 25.099 0.026 25.077 0.026 24.879 0.025 25.028 0.025 25.064 0.026 24.824 0.025 25.240 0.029 25.182 0.028 24.644 0.025 24.985 0.025 24.686 0.025 24.998 0.025 24.952 0.025 25.056 0.025 25.019 0.025 24.817 0.025 25.134 0.026 24.964 0.025 24.733 0.025 25.274 0.029 24.949 0.025              25.215 0.027 24.801 0.025 25.161 0.026 25.150 0.025 25.198 0.027 25.209 0.027 24.876 0.025 25.012 0.025 24.636 0.025 24.849 0.025 24.835 0.025 25.112 0.025 25.146 0.025 24.861 0.025 24.772 0.025 24.976 0.025 24.706 0.025 24.891 0.025 24.909 0.025 25.049 0.025 25.177 0.028 24.975 0.026 25.054 0.027 24.997 0.026 25.091 0.027 25.102 0.028 24.811 0.025 25.109 0.028 24.935 0.025 24.922 0.025 25.131 0.028 24.926 0.025 25.185 0.029 25.235 0.030 25.250 0.030 24.963 0.026 25.045 0.027 24.820 0.025 25.076 0.027 25.139 0.028 24.873 0.025 25.062 0.027 25.028 0.026 24.982 0.026 25.156 0.028 25.412 0.034 25.198 0.030 25.076 0.027 25.181 0.029 24.938 0.025 25.307 0.032 25.188 0.030 24.859 0.025 25.104 0.028 25.056 0.028 24.913 0.026 25.170 0.030 25.157 0.030 25.089 0.028 24.878 0.025 24.751 0.025 24.900 0.025 25.031 0.027 25.049 0.028 25.218 0.030 25.147 0.030 25.024 0.026 24.806 0.025 24.898 0.025 25.026 0.025 24.996 0.025 25.138 0.027 24.994 0.026 25.086 0.027 25.512 0.036 
59784.017183 0 24.758 0.025 24.807 0.025 24.996 0.025 24.814 0.025 24.638 0.025 24.821 0.025 25.158 0.027 25.175 0.027 25.149 0.026 24.967 0.025 25.163 0.026 25.168 0.027 24.853 0.025 25.265 0.027 25.204 0.027 25.196 0.027 25.085 0.026 24.891 0.025 25.095 0.025 25.156 0.026 25.268 0.030 25.305 0.029 25.270 0.028 24.911 0.025 24.990 0.025 25.037 0.026 25.197 0.028 24.876 0.025 25.137 0.027 25.092 0.026 24.903 0.025 25.019 0.025 25.073 0.026 24.840 0.025 25.266 0.029 25.154 0.027 24.634 0.025 24.995 0.025 24.672 0.025 25.003 0.025 24.946 0.025 25.071 0.025 24.977 0.025 24.826 0.025 25.158 0.026 24.957 0.025 24.757 0.025 25.204 0.028 25.001 0.025              25.228 0.027 24.818 0.025 25.157 0.026 25.242 0.026 25.007 0.025 25.202 0.027 24.874 0.025 24.889 0.025 24.616 0.025 24.807 0.025 24.883 0.025 25.165 0.026 25.128 0.025 24.862 0.025 24.820 0.025 24.936 0.025 24.709 0.025 24.972 0.025 24.906 0.025 24.986 0.025 25.219 0.028 24.973 0.026 25.027 0.027 25.050 0.027 25.009 0.026 25.163 0.029 24.804 0.025 25.125 0.028 24.973 0.026 24.874 0.025 25.194 0.030 24.805 0.025 25.161 0.029 25.267 0.031 25.235 0.030 24.995 0.026 25.104 0.028 24.801 0.025 25.074 0.027 25.129 0.028 24.836 0.025 25.059 0.027 25.082 0.027 24.987 0.026 25.130 0.028 25.255 0.031 25.069 0.027 25.067 0.027 25.206 0.029 24.852 0.025 25.276 0.031 25.203 0.030 24.864 0.025 25.073 0.028 24.958 0.026 24.879 0.025 25.176 0.030 25.151 0.029 24.999 0.026 24.761 0.025 24.765 0.025 24.890 0.025 25.038 0.027 25.033 0.028 25.239 0.031 25.202 0.031 24.975 0.025 24.813 0.025 24.893 0.025 24.953 0.025 24.945 0.025 25.131 0.027 24.972 0.026 25.089 0.027 25.537 0.036 
59784.027000 0 24.796 0.025 24.819 0.025 25.001 0.025 24.795 0.025 24.653 0.025 24.800 0.025 25.194 0.027 25.136 0.026 25.184 0.027 24.934 0.025 25.192 0.026 25.212 0.028 24.867 0.025 25.289 0.028 25.158 0.026 25.205 0.027 25.104 0.026 24.921 0.025 25.062 0.025 25.187 0.027 25.254 0.030 25.306 0.029 25.235 0.028 24.884 0.025 24.999 0.025 25.121 0.027 25.214 0.028 24.839 0.025 25.089 0.026 25.119 0.027 24.885 0.025 24.985 0.025 25.092 0.026 24.829 0.025 25.303 0.030 25.132 0.027 24.662 0.025 25.024 0.025 24.715 0.025 24.977 0.025 24.967 0.025 25.014 0.025 25.001 0.025 24.811 0.025 25.072 0.025 24.891 0.025 24.735 0.025 25.268 0.029 24.971 0.025              25.209 0.027 24.870 0.025 25.185 0.027 25.211 0.026 24.961 0.025 25.203 0.027 24.873 0.025 24.843 0.025 24.674 0.025 24.742 0.025 24.868 0.025 25.131 0.025 25.167 0.025 24.865 0.025 24.807 0.025 24.979 0.025 24.749 0.025 24.977 0.025 24.927 0.025 25.046 0.025 25.176 0.028 25.002 0.027 25.032 0.027 24.944 0.025 24.927 0.025 25.167 0.029 24.821 0.025 25.103 0.028 25.004 0.026 24.881 0.025 25.167 0.029 24.745 0.025 25.146 0.029 25.243 0.030 25.259 0.031 24.968 0.026 25.019 0.027 24.835 0.025 25.008 0.026 25.129 0.028 24.865 0.025 25.125 0.028 25.015 0.026 24.950 0.025 25.122 0.028 25.255 0.031 25.103 0.028 25.115 0.028 25.149 0.028 24.897 0.025 25.219 0.030 25.128 0.029 24.900 0.025 25.091 0.028 24.940 0.026 24.878 0.025 25.188 0.030 25.122 0.029 24.920 0.025 24.667 0.025 24.803 0.025 24.918 0.025 25.013 0.027 25.060 0.028 25.221 0.030 25.257 0.032 25.006 0.026 24.812 0.025 24.857 0.025 24.902 0.025 24.925 0.025 25.140 0.027 24.956 0.025 25.126 0.027 25.359 0.032 
59784.036817 0 24.787 0.025 24.794 0.025 24.949 0.025 24.800 0.025 24.645 0.025 24.826 0.025 25.167 0.027 25.122 0.026 25.226 0.028 24.973 0.025 25.216 0.027 25.161 0.027 24.880 0.025 25.246 0.027 25.197 0.027 25.288 0.028 25.142 0.027 24.933 0.025 24.985 0.025 25.192 0.027 25.257 0.030 25.374 0.030 25.262 0.028 24.908 0.025 24.980 0.025 25.102 0.026 25.159 0.027 24.888 0.025 25.124 0.026 25.093 0.026 24.920 0.025 24.935 0.025 25.111 0.026 24.875 0.025 25.274 0.029 25.192 0.028 24.695 0.025 25.059 0.025 24.746 0.025 24.976 0.025 24.998 0.025 25.104 0.025 25.009 0.025 24.852 0.025 25.059 0.025 24.901 0.025 24.787 0.025 25.243 0.029 25.023 0.025              25.229 0.027 24.875 0.025 25.190 0.027 25.241 0.026 24.875 0.025 25.154 0.026 24.854 0.025 24.790 0.025 24.678 0.025 24.732 0.025 24.865 0.025 25.188 0.026 25.111 0.025 24.908 0.025 24.845 0.025 24.954 0.025 24.744 0.025 24.969 0.025 25.012 0.025 24.988 0.025 25.180 0.028 24.978 0.026 25.032 0.027 25.023 0.027 24.879 0.025 25.260 0.030 24.828 0.025 25.134 0.028 25.081 0.028 24.898 0.025 25.209 0.030 24.736 0.025 25.119 0.028 25.227 0.030 25.222 0.030 24.937 0.025 25.066 0.027 24.797 0.025 25.040 0.027 25.064 0.027 24.896 0.025 25.072 0.027 25.053 0.027 24.970 0.025 25.157 0.028 25.004 0.026 25.069 0.027 25.050 0.027 25.152 0.028 24.873 0.025 25.169 0.029 25.123 0.029 24.899 0.025 25.095 0.028 24.901 0.025 24.923 0.026 25.130 0.029 25.159 0.030 24.901 0.025 24.652 0.025 24.777 0.025 24.908 0.025 25.019 0.027 25.127 0.029 25.209 0.030 25.209 0.031 25.016 0.026 24.883 0.025 24.932 0.025 24.857 0.025 24.884 0.025 25.144 0.027 25.012 0.026 25.142 0.028 25.292 0.031 
59784.046634 0 24.756 0.025 24.837 0.025 24.917 0.025 24.814 0.025 24.733 0.025 24.833 0.025 25.138 0.026 25.121 0.026 25.252 0.028 24.930 0.025 25.152 0.026 25.236 0.028 24.885 0.025 25.206 0.027 25.215 0.027 25.299 0.029 25.138 0.027 24.949 0.025 24.920 0.025 25.262 0.028 25.278 0.030 25.320 0.029 25.238 0.028 24.930 0.025 24.996 0.025 25.146 0.027 25.019 0.025 24.893 0.025 25.124 0.026 25.145 0.027 24.924 0.025 24.918 0.025 25.134 0.026 24.836 0.025 25.282 0.029 25.167 0.027 24.699 0.025 25.103 0.025 24.746 0.025 25.002 0.025 25.035 0.025 25.036 0.025 24.994 0.025 24.855 0.025 24.988 0.025 24.883 0.025 24.840 0.025 25.292 0.029 25.014 0.025              25.235 0.027 24.911 0.025 25.215 0.027 25.203 0.026 24.769 0.025 25.286 0.028 24.861 0.025 24.745 0.025 24.702 0.025 24.711 0.025 24.861 0.025 25.222 0.027 25.086 0.025 24.887 0.025 24.838 0.025 25.015 0.025 24.779 0.025 24.963 0.025 24.971 0.025 25.060 0.025 25.236 0.029 25.002 0.026 25.066 0.027 24.977 0.026 24.871 0.025 25.248 0.030 24.820 0.025 25.162 0.029 25.000 0.026 24.917 0.025 25.102 0.028 24.753 0.025 25.192 0.029 25.224 0.030 25.311 0.032 24.958 0.025 25.037 0.027 24.783 0.025 24.973 0.026 25.036 0.027 24.857 0.025 25.060 0.027 25.109 0.028 25.008 0.026 25.150 0.028 24.906 0.025 25.069 0.027 25.077 0.027 25.176 0.029 24.870 0.025 25.143 0.029 25.036 0.027 24.846 0.025 25.059 0.028 24.889 0.025 24.869 0.025 25.180 0.030 25.139 0.029 24.921 0.025 24.639 0.025 24.793 0.025 24.946 0.026 25.068 0.028 25.109 0.029 25.242 0.031 25.258 0.032 25.027 0.026 24.832 0.025 24.886 0.025 24.862 0.025 24.914 0.025 25.137 0.027 25.067 0.027 25.139 0.028 25.161 0.028 
59784.056452 0 24.749 0.025 24.832 0.025 24.885 0.025 24.845 0.025 24.721 0.025 24.844 0.025 25.112 0.026 25.146 0.026 25.203 0.027 24.987 0.025 25.212 0.027 25.194 0.027 24.909 0.025 25.249 0.027 25.218 0.027 25.265 0.028 25.184 0.028 24.941 0.025 24.895 0.025 25.255 0.028 25.247 0.030 25.351 0.029 25.233 0.027 24.949 0.025 25.005 0.025 25.148 0.027 24.869 0.025 24.917 0.025 25.124 0.026 25.146 0.027 24.873 0.025 24.851 0.025 25.104 0.026 24.919 0.025 25.310 0.030 25.195 0.028 24.696 0.025 25.047 0.025 24.723 0.025 24.948 0.025 24.975 0.025 25.042 0.025 24.973 0.025 24.851 0.025 24.929 0.025 24.893 0.025 24.786 0.025 25.248 0.029 24.979 0.025              25.304 0.029 24.877 0.025 25.194 0.027 25.194 0.025 24.753 0.025 25.392 0.032 24.881 0.025 24.711 0.025 24.713 0.025 24.637 0.025 24.901 0.025 25.159 0.026 25.140 0.025 24.919 0.025 24.854 0.025 25.011 0.025 24.824 0.025 24.994 0.025 24.986 0.025 25.063 0.025 25.207 0.028 24.959 0.026 25.030 0.027 25.013 0.027 24.874 0.025 25.164 0.029 24.889 0.025 25.195 0.030 24.987 0.026 24.924 0.025 25.180 0.029 24.717 0.025 25.156 0.029 25.145 0.029 25.269 0.031 25.010 0.026 25.067 0.027 24.829 0.025 24.982 0.026 25.005 0.026 24.858 0.025 25.082 0.027 25.118 0.028 25.038 0.026 25.116 0.027 24.754 0.025 25.076 0.027 25.071 0.027 25.148 0.028 24.910 0.025 25.096 0.028 24.909 0.025 24.883 0.025 25.098 0.029 24.858 0.025 24.869 0.025 25.142 0.029 25.154 0.029 24.854 0.025 24.671 0.025 24.845 0.025 24.971 0.026 25.045 0.027 25.124 0.029 25.247 0.031 25.217 0.031 25.069 0.027 24.865 0.025 24.902 0.025 24.870 0.025 24.883 0.025 25.190 0.028 25.092 0.028 25.201 0.029 25.090 0.027 
59784.067263 0 24.811 0.025 24.850 0.025 24.895 0.025 24.854 0.025 24.712 0.025 24.866 0.025 24.953 0.025 25.131 0.026 25.126 0.027 24.952 0.025 25.196 0.027 25.262 0.028 24.917 0.025 25.143 0.025 25.267 0.028 25.372 0.030 25.156 0.027 24.975 0.025 24.894 0.025 25.238 0.028 25.413 0.031 25.386 0.030 25.233 0.027 24.858 0.025 25.008 0.025 25.186 0.028 24.884 0.025 24.942 0.025 25.129 0.027 25.142 0.027 24.947 0.025 24.840 0.025 25.118 0.026 24.963 0.025 25.317 0.030 25.254 0.029 24.699 0.025 25.014 0.025 24.799 0.025 25.020 0.025 25.023 0.025 25.067 0.025 25.019 0.025 24.881 0.025 24.905 0.025 24.935 0.025 24.847 0.025 25.213 0.028 25.042 0.025 24.974 0.025 25.345 0.029 24.898 0.025 25.195 0.027 25.181 0.025 24.782 0.025 25.190 0.027 24.971 0.025 24.705 0.025 24.767 0.025 24.722 0.025 24.852 0.025 25.118 0.025 25.114 0.025 24.915 0.025 24.898 0.025 24.984 0.025 24.785 0.025 25.014 0.025 24.943 0.025 25.118 0.025 25.233 0.029 24.920 0.025 25.048 0.027 25.020 0.027 24.848 0.025 25.142 0.029 24.840 0.025 25.169 0.029 25.046 0.027 24.907 0.025 25.210 0.030              25.207 0.030 25.093 0.028 25.209 0.030 24.920 0.025 25.117 0.028 24.820 0.025 24.953 0.025 24.965 0.025 24.891 0.025 25.067 0.027 25.085 0.027 25.067 0.027 25.079 0.027 24.739 0.025 25.016 0.026 25.058 0.027 25.123 0.028 24.873 0.025 25.018 0.027 24.827 0.025 24.888 0.025 25.062 0.028 24.833 0.025 24.968 0.026 25.095 0.028 25.082 0.028 24.812 0.025 24.722 0.025 24.826 0.025 25.001 0.027 25.072 0.028 25.140 0.030 25.202 0.030 25.312 0.033 25.043 0.026 24.847 0.025 24.907 0.025 24.874 0.025 24.954 0.025 25.166 0.028 25.061 0.027 25.221 0.029 25.041 0.026 
59784.077080 0 24.788 0.025 24.823 0.025 24.895 0.025 24.814 0.025 24.742 0.025 24.877 0.025 24.897 0.025 25.100 0.025 25.078 0.026 24.958 0.025 25.208 0.027 25.209 0.027 24.913 0.025 25.132 0.025 25.221 0.027 25.336 0.029 25.170 0.027 24.991 0.025 24.920 0.025 25.230 0.027 25.440 0.032 25.418 0.031 25.257 0.028 24.947 0.025 25.030 0.025 25.174 0.028 24.823 0.025 24.927 0.025 25.148 0.027 25.145 0.027 24.978 0.025 24.876 0.025 25.116 0.026 24.958 0.025 25.302 0.030 25.278 0.029 24.736 0.025 25.033 0.025 24.739 0.025 25.036 0.025 25.035 0.025 25.096 0.025 25.012 0.025 24.850 0.025 24.911 0.025 24.888 0.025 24.803 0.025 25.147 0.027 25.001 0.025 24.972 0.025 25.384 0.030 24.897 0.025 25.240 0.027 25.239 0.026 24.797 0.025 25.215 0.027 24.929 0.025 24.657 0.025 24.765 0.025 24.726 0.025 24.878 0.025 25.136 0.025 25.128 0.025 24.919 0.025 24.904 0.025 24.989 0.025 24.799 0.025 25.064 0.025 24.981 0.025 25.239 0.028 25.284 0.030 24.833 0.025 25.078 0.027 24.996 0.026 24.819 0.025 25.035 0.027 24.866 0.025 25.185 0.030 25.055 0.027 24.951 0.025 25.223 0.030              25.195 0.029 24.994 0.026 25.265 0.031 24.937 0.025 25.076 0.027 24.828 0.025 24.909 0.025 24.877 0.025 24.936 0.025 25.138 0.029 25.169 0.029 25.009 0.026 25.058 0.027 24.735 0.025 25.004 0.026 25.041 0.027 25.141 0.028 24.874 0.025 24.985 0.026 24.825 0.025 24.912 0.025 25.060 0.028 24.765 0.025 24.928 0.026 25.098 0.028 25.158 0.030 24.806 0.025 24.751 0.025 24.851 0.025 24.961 0.026 25.049 0.027 25.099 0.029 25.240 0.031 25.359 0.034 25.034 0.026 24.859 0.025 24.913 0.025 24.904 0.025 24.919 0.025 25.088 0.026 25.082 0.027 25.230 0.029 24.998 0.025 
59784.086897 0 24.808 0.025 24.836 0.025 24.885 0.025 24.813 0.025 24.747 0.025 24.886 0.025 24.849 0.025 25.103 0.025 24.907 0.025 24.985 0.025 25.218 0.027 25.234 0.028 24.923 0.025 25.119 0.025 25.246 0.027 25.313 0.029 25.207 0.028 24.976 0.025 24.943 0.025 25.317 0.029 25.412 0.031 25.378 0.030 25.267 0.028 24.903 0.025 24.996 0.025 25.162 0.027 24.798 0.025 24.944 0.025 25.162 0.027 25.109 0.027 24.978 0.025 24.865 0.025 25.089 0.026 24.948 0.025 25.255 0.029 25.307 0.030 24.752 0.025 25.026 0.025 24.779 0.025 24.973 0.025 25.049 0.025 25.053 0.025 25.025 0.025 24.866 0.025 24.875 0.025 24.883 0.025 24.803 0.025 25.002 0.025 25.038 0.025 25.020 0.025 25.292 0.028 24.926 0.025 25.233 0.027 25.198 0.026 24.862 0.025 25.291 0.028 24.982 0.025 24.654 0.025 24.805 0.025 24.737 0.025 24.874 0.025 25.070 0.025 25.140 0.025 24.905 0.025 24.930 0.025 25.012 0.025 24.884 0.025 25.044 0.025 24.949 0.025 25.154 0.026 25.237 0.029 24.806 0.025 25.075 0.027 25.025 0.027 24.814 0.025 24.902 0.025 24.865 0.025 25.084 0.028 25.058 0.027 24.990 0.026 25.163 0.029              25.220 0.030 24.983 0.026 25.251 0.030 24.910 0.025 25.084 0.027 24.812 0.025 24.859 0.025 24.816 0.025 24.956 0.026 25.057 0.027 25.139 0.029 25.019 0.026 25.012 0.026 24.727 0.025 24.985 0.026 25.072 0.027 25.096 0.027 24.881 0.025 24.954 0.026 24.751 0.025 24.981 0.026 25.064 0.028 24.762 0.025 24.964 0.026 25.161 0.029 25.177 0.030 24.778 0.025 24.764 0.025 24.855 0.025 25.013 0.027 25.095 0.028 25.109 0.029 25.253 0.031 25.352 0.034 25.043 0.026 24.851 0.025 24.919 0.025 24.867 0.025 24.942 0.025 25.104 0.026 25.119 0.028 25.180 0.028 24.987 0.025 
59784.096714 0 24.843 0.025 24.886 0.025 24.820 0.025 24.819 0.025 24.769 0.025 24.873 0.025 24.869 0.025 25.175 0.027 24.936 0.025 24.990 0.025 25.151 0.026 25.187 0.027 24.932 0.025 25.044 0.025 25.161 0.026 25.345 0.030 25.208 0.028 25.077 0.025 24.896 0.025 25.228 0.027 25.440 0.032 25.468 0.032 25.255 0.028 24.947 0.025 25.019 0.025 25.131 0.027 24.733 0.025 24.953 0.025 25.127 0.027 25.115 0.027 24.954 0.025 24.867 0.025 25.129 0.026 24.965 0.025 25.292 0.030 25.295 0.030 24.796 0.025 24.987 0.025 24.722 0.025 25.003 0.025 25.036 0.025 25.028 0.025 25.024 0.025 24.907 0.025 24.832 0.025 24.914 0.025 24.837 0.025 24.973 0.025 25.064 0.025 25.010 0.025 25.224 0.027 24.907 0.025 25.211 0.027 25.203 0.026 24.815 0.025 25.219 0.027 24.956 0.025 24.703 0.025 24.811 0.025 24.753 0.025 24.870 0.025 24.976 0.025 25.112 0.025 24.970 0.025 24.865 0.025 25.031 0.025 24.890 0.025 25.067 0.025 25.005 0.025 25.162 0.025 25.239 0.029 24.772 0.025 25.104 0.028 25.060 0.027 24.757 0.025 24.834 0.025 24.897 0.025 25.079 0.028 25.055 0.027 24.939 0.025 25.188 0.029              25.251 0.030 24.986 0.026 25.201 0.030 24.892 0.025 25.082 0.028 24.790 0.025 24.870 0.025 24.821 0.025 24.907 0.025 25.089 0.028 25.213 0.030 25.031 0.026 25.067 0.027 24.840 0.025 25.004 0.026 25.082 0.028 24.980 0.025 24.961 0.025 24.957 0.026              24.946 0.026 25.123 0.029 24.784 0.025 24.952 0.026 25.228 0.031 25.147 0.029 24.880 0.025 24.736 0.025 24.887 0.025 25.030 0.027 25.098 0.028 25.115 0.029 25.232 0.031 25.353 0.034 25.084 0.027 24.851 0.025 24.934 0.025 24.891 0.025 24.941 0.025 25.073 0.026 25.162 0.029 25.299 0.031 25.038 0.026 
59784.106531 0 24.804 0.025 24.883 0.025 24.838 0.025 24.823 0.025 24.768 0.025 24.875 0.025 24.796 0.025 25.178 0.027 24.861 0.025 25.013 0.025 25.204 0.027 25.176 0.027 24.945 0.025 24.991 0.025 25.204 0.027 25.261 0.028 25.255 0.029 25.043 0.025 24.938 0.025 25.217 0.027 25.427 0.031 25.408 0.031 25.284 0.028 24.968 0.025 24.988 0.025 25.127 0.027 24.702 0.025 24.976 0.025 25.165 0.027 25.120 0.027 25.016 0.025 24.862 0.025 25.105 0.026 25.026 0.025 25.336 0.030 25.293 0.030 24.752 0.025 24.979 0.025 24.773 0.025 25.008 0.025 25.033 0.025 25.025 0.025 25.047 0.025 24.873 0.025 24.778 0.025 24.926 0.025 24.903 0.025 24.968 0.025 25.050 0.025 25.007 0.025 25.129 0.026 24.927 0.025 25.200 0.027 25.198 0.026 24.870 0.025 25.253 0.028 24.973 0.025 24.726 0.025 24.799 0.025 24.799 0.025 24.874 0.025 24.899 0.025 25.101 0.025 24.945 0.025 24.935 0.025 25.038 0.025 24.855 0.025 25.102 0.025 24.933 0.025 25.163 0.026 25.263 0.029 24.767 0.025 25.168 0.029 25.078 0.027 24.771 0.025 24.804 0.025 24.905 0.025 24.938 0.025 25.068 0.027 24.949 0.025 25.291 0.032              25.285 0.031 24.986 0.026 25.178 0.029 24.891 0.025 25.058 0.027 24.843 0.025 24.864 0.025 24.778 0.025 24.967 0.026 25.096 0.028 25.212 0.030 25.088 0.027 24.931 0.025 24.828 0.025 24.977 0.026 25.125 0.028 25.050 0.026 24.889 0.025 24.982 0.027 24.640 0.025 24.914 0.025 25.161 0.030 24.790 0.025 24.986 0.027 25.197 0.030 25.145 0.029 24.790 0.025 24.785 0.025 24.856 0.025 24.946 0.026 25.082 0.028 25.139 0.029 25.176 0.030 25.327 0.033 25.113 0.027 24.889 0.025 24.924 0.025 24.909 0.025 24.942 0.025 25.085 0.026 25.162 0.029 25.325 0.031 25.050 0.027 
59784.116349 0 24.816 0.025 24.927 0.025 24.814 0.025 24.799 0.025 24.758 0.025 24.884 0.025 24.803 0.025 25.213 0.027 24.884 0.025 24.985 0.025 25.236 0.027 25.191 0.027 24.944 0.025 24.979 0.025 25.281 0.028 25.188 0.027 25.211 0.028 25.034 0.025 24.885 0.025 25.196 0.027 25.387 0.031 25.448 0.032 25.222 0.027 24.974 0.025 25.027 0.025 25.064 0.026 24.761 0.025 24.969 0.025 25.114 0.027 25.112 0.027 24.967 0.025 24.916 0.025 25.101 0.026 25.021 0.025 25.268 0.029 25.310 0.030 24.760 0.025 24.990 0.025 24.775 0.025 25.001 0.025 25.022 0.025 25.047 0.025 25.019 0.025 24.904 0.025 24.834 0.025 24.927 0.025 24.873 0.025 24.939 0.025 25.009 0.025 25.000 0.025 24.911 0.025 25.002 0.025 25.216 0.027 25.166 0.025 24.864 0.025 25.179 0.026 24.969 0.025 24.716 0.025 24.854 0.025 24.739 0.025 24.885 0.025 24.882 0.025 24.969 0.025 24.942 0.025 24.992 0.025 25.041 0.025 24.920 0.025 25.062 0.025 25.013 0.025 25.182 0.026 25.358 0.031 24.736 0.025 25.125 0.028 25.062 0.027 24.767 0.025 24.716 0.025 24.874 0.025 24.881 0.025 25.098 0.028 24.979 0.026 25.170 0.029              25.249 0.030 24.962 0.026 25.094 0.028 24.831 0.025 25.079 0.027 24.839 0.025 24.891 0.025 24.740 0.025 24.920 0.025 25.087 0.028 25.218 0.030 25.076 0.027 24.961 0.025 24.825 0.025 25.027 0.027 25.107 0.028 25.004 0.026 24.982 0.026 24.947 0.026 24.640 0.025 24.996 0.026 25.101 0.029 24.808 0.025 24.987 0.027 25.217 0.031 25.189 0.030 24.787 0.025 24.810 0.025 24.900 0.025 25.009 0.027 25.099 0.028 25.095 0.029 25.181 0.030 25.360 0.034 25.076 0.027 24.895 0.025 24.937 0.025 24.947 0.025 24.948 0.025 25.059 0.026 25.142 0.029 25.272 0.030 25.096 0.027 
59784.126166 0 24.822 0.025 24.863 0.025 24.819 0.025 24.861 0.025 24.848 0.025 24.913 0.025 24.766 0.025 25.222 0.028 24.810 0.025 24.970 0.025 25.225 0.027 25.131 0.026 24.999 0.025 24.932 0.025 25.214 0.027 25.132 0.026 25.208 0.028 25.062 0.025 24.889 0.025 25.147 0.026 25.415 0.031 25.433 0.031 25.224 0.027 24.952 0.025 25.017 0.025 24.880 0.025 24.744 0.025 24.965 0.025 25.143 0.027 25.114 0.027 24.981 0.025 24.889 0.025 25.091 0.026 24.986 0.025 25.271 0.029 25.274 0.029 24.782 0.025 25.022 0.025 24.786 0.025 24.957 0.025 25.007 0.025 25.002 0.025 25.024 0.025 24.885 0.025 24.791 0.025 24.862 0.025 24.882 0.025 24.831 0.025 25.057 0.025 24.984 0.025 24.792 0.025 24.977 0.025 25.248 0.028 25.233 0.026 24.884 0.025 25.154 0.026 25.025 0.025 24.715 0.025 24.851 0.025 24.798 0.025 24.918 0.025 24.784 0.025 24.877 0.025 24.978 0.025 24.970 0.025 25.026 0.025 24.914 0.025 25.103 0.025 25.015 0.025 25.203 0.026 25.288 0.030 24.742 0.025 25.153 0.029 25.082 0.028 24.786 0.025 24.688 0.025 24.893 0.025 24.819 0.025 25.038 0.027 25.015 0.026 25.216 0.030              25.227 0.030 24.934 0.025 25.044 0.027 24.819 0.025 25.098 0.028 24.832 0.025 24.864 0.025 24.789 0.025 25.004 0.026 25.094 0.028 25.221 0.030 25.098 0.027 24.975 0.025 24.872 0.025 25.001 0.026 25.068 0.027 24.938 0.025 25.011 0.026 24.953 0.026 24.632 0.025 24.964 0.026 25.169 0.030 24.796 0.025 24.980 0.026 25.261 0.032 25.215 0.031 24.831 0.025 24.812 0.025 24.877 0.025 25.077 0.028 25.102 0.028 25.144 0.030 25.150 0.029 25.313 0.033 25.059 0.027 24.856 0.025 25.018 0.025 24.919 0.025 24.910 0.025 25.057 0.026 25.140 0.028 25.285 0.030 25.132 0.028 
59784.135983 0 24.868 0.025 24.916 0.025 24.816 0.025 24.848 0.025 24.835 0.025 24.900 0.025 24.775 0.025 25.266 0.028 24.781 0.025 24.956 0.025 25.229 0.027 25.130 0.026 24.993 0.025 24.928 0.025 25.218 0.027 25.054 0.025 25.200 0.028 25.069 0.025 24.913 0.025 25.105 0.025 25.416 0.031 25.414 0.031 25.263 0.028 24.937 0.025 24.989 0.025 24.883 0.025 24.790 0.025 25.005 0.026 25.141 0.027 25.113 0.027 25.018 0.025 24.936 0.025 25.111 0.026 25.055 0.026 25.244 0.029 25.234 0.029 24.776 0.025 25.098 0.025 24.795 0.025 24.990 0.025 25.037 0.025 25.000 0.025 25.000 0.025 24.912 0.025 24.768 0.025 24.945 0.025 24.890 0.025 24.861 0.025 25.093 0.025 25.015 0.025 24.756 0.025 24.961 0.025 25.202 0.027 25.219 0.026 24.941 0.025 25.070 0.025 24.955 0.025 24.731 0.025 24.866 0.025 24.796 0.025 24.936 0.025 24.745 0.025 24.830 0.025 24.991 0.025 24.965 0.025 25.034 0.025 24.979 0.025 25.138 0.026 25.018 0.025 25.170 0.026 25.235 0.029 24.736 0.025 25.187 0.029 25.099 0.028 24.785 0.025 24.663 0.025 24.932 0.025 24.733 0.025 25.156 0.029 25.009 0.026 25.271 0.031              25.187 0.029 24.892 0.025 24.962 0.026 24.791 0.025 25.113 0.028 24.854 0.025 24.818 0.025 24.780 0.025 24.944 0.025 25.066 0.027 25.198 0.030 25.072 0.027 24.912 0.025 24.831 0.025 25.008 0.026 25.136 0.029 24.950 0.025 24.994 0.026 24.971 0.026 24.646 0.025 24.985 0.026 25.145 0.029 24.834 0.025 24.992 0.027 25.178 0.030 25.197 0.030 24.862 0.025 24.828 0.025 24.849 0.025 25.052 0.028 25.073 0.028 25.181 0.030 25.144 0.029 25.379 0.035 25.105 0.027 24.889 0.025 24.961 0.025 24.913 0.025 24.923 0.025 25.065 0.026 25.177 0.029 25.242 0.029 25.116 0.028 
59784.145800 0 24.839 0.025 24.915 0.025 24.808 0.025 24.837 0.025 24.825 0.025 24.913 0.025 24.823 0.025 25.189 0.027 24.814 0.025 24.973 0.025 25.276 0.028 25.043 0.025 24.997 0.025 24.910 0.025 25.226 0.027 25.097 0.025 25.218 0.028 25.110 0.026 24.968 0.025 25.068 0.025 25.375 0.030 25.415 0.031 25.282 0.028 24.908 0.025 25.020 0.025 24.827 0.025 24.796 0.025 24.980 0.025 25.181 0.028 25.096 0.026 25.000 0.025 24.894 0.025 25.068 0.026 25.082 0.026 25.216 0.028 25.214 0.028 24.777 0.025 25.066 0.025 24.793 0.025 24.988 0.025 25.035 0.025 24.946 0.025 24.988 0.025 24.891 0.025 24.785 0.025 24.882 0.025 24.907 0.025 24.842 0.025 25.075 0.025 25.047 0.026 24.673 0.025 25.023 0.025 25.182 0.027 25.186 0.025 24.952 0.025 25.099 0.025 24.976 0.025 24.767 0.025 24.856 0.025 24.836 0.025 24.930 0.025 24.752 0.025 24.737 0.025 25.024 0.025 24.989 0.025 25.035 0.025 24.968 0.025 25.159 0.026 25.038 0.025 25.194 0.026 25.298 0.030 24.728 0.025 25.166 0.029 25.093 0.028 24.817 0.025 24.696 0.025 24.906 0.025 24.743 0.025 25.125 0.028 24.976 0.026 25.289 0.031              25.157 0.029 24.910 0.025 24.966 0.026 24.812 0.025 25.052 0.027 24.858 0.025 24.871 0.025 24.829 0.025 24.958 0.025 25.114 0.028 25.287 0.031 25.033 0.026 24.902 0.025 24.865 0.025 24.979 0.026 25.112 0.028 24.949 0.025 24.962 0.025 24.960 0.026 24.651 0.025 25.020 0.027 25.140 0.030 24.789 0.025 25.064 0.028 25.118 0.029 25.297 0.032 24.859 0.025 24.885 0.025 24.900 0.025 25.038 0.027 25.146 0.029 25.145 0.030 25.068 0.028 25.340 0.034 25.096 0.027 24.896 0.025 25.009 0.025 24.934 0.025 24.913 0.025 25.043 0.025 25.188 0.029 25.328 0.031 25.146 0.028 
59784.156612 0 24.864 0.025 24.925 0.025 24.836 0.025              24.847 0.025 24.911 0.025 24.839 0.025 25.163 0.027 24.787 0.025 24.989 0.025 25.263 0.028 25.038 0.025 25.009 0.025 24.890 0.025 25.285 0.028 25.032 0.025 25.159 0.027 25.108 0.026 24.964 0.025 24.964 0.025 25.450 0.032 25.396 0.030 25.237 0.027 24.973 0.025 25.048 0.025 24.781 0.025 24.826 0.025 24.997 0.025 25.174 0.027 25.132 0.027 24.968 0.025 24.870 0.025 25.156 0.027 25.121 0.027 25.240 0.029 25.155 0.027 24.782 0.025 25.110 0.025 24.863 0.025 25.042 0.025 25.029 0.025 24.923 0.025 25.348 0.057 24.882 0.025 24.820 0.025 24.873 0.025 24.944 0.025 24.857 0.025 25.064 0.025 25.020 0.025 24.677 0.025 25.027 0.025 25.223 0.027 25.201 0.026 24.951 0.025 25.048 0.025 24.978 0.025 24.840 0.025 24.825 0.025 24.776 0.025 24.960 0.025 24.722 0.025 24.751 0.025 25.037 0.025 24.990 0.025 25.049 0.025 24.947 0.025 25.136 0.026 25.009 0.025 25.184 0.026 25.281 0.029 24.707 0.025 25.187 0.029 25.078 0.027 24.798 0.025 24.651 0.025 24.876 0.025 24.742 0.025 25.076 0.027 25.004 0.026 25.216 0.030 24.922 0.025 25.037 0.027 24.922 0.025 24.882 0.025 24.793 0.025 25.127 0.028 24.866 0.025 24.889 0.025 24.810 0.025 24.992 0.026 25.084 0.027 25.281 0.031 25.103 0.028 24.991 0.026 24.931 0.025 24.946 0.025 25.191 0.030 24.935 0.025 25.079 0.027 25.027 0.027 24.649 0.025 24.989 0.026 25.133 0.029 24.874 0.025 25.029 0.027 24.890 0.025 25.242 0.031 24.857 0.025 24.925 0.025 24.978 0.026 25.051 0.027 25.165 0.030 25.191 0.030 25.086 0.028 25.350 0.034 25.099 0.027 24.944 0.025 24.973 0.025 24.985 0.025 24.980 0.025 25.134 0.027 25.228 0.030 25.336 0.031 25.165 0.029 
59784.166429 0 24.887 0.025 24.928 0.025 24.808 0.025              24.878 0.025 24.891 0.025 24.822 0.025 25.185 0.027 24.787 0.025 25.008 0.025 25.251 0.027 25.009 0.025 25.008 0.025 24.877 0.025 25.328 0.029 24.952 0.025 25.223 0.028 25.173 0.027 24.972 0.025 24.944 0.025 25.313 0.029 25.387 0.030 25.249 0.028 25.024 0.025 25.098 0.026 24.741 0.025 24.820 0.025 25.037 0.026 25.123 0.026 25.126 0.027 25.042 0.025 24.891 0.025 25.140 0.027 25.161 0.027 25.250 0.029 25.179 0.027 24.754 0.025 25.124 0.026 24.872 0.025 25.019 0.025 25.042 0.025 24.930 0.025 25.353 0.057 24.897 0.025 24.853 0.025 24.875 0.025 24.962 0.025 24.873 0.025 25.077 0.025 25.011 0.025 24.721 0.025 25.022 0.025 25.220 0.027 25.192 0.026 24.969 0.025 24.996 0.025 25.025 0.025 24.780 0.025 24.863 0.025 24.843 0.025 24.921 0.025 24.770 0.025 24.722 0.025 25.046 0.025 25.015 0.025 25.063 0.025 24.995 0.025 25.119 0.025 25.033 0.025 25.231 0.027 25.334 0.031 24.673 0.025 25.186 0.029 25.033 0.027 24.820 0.025 24.702 0.025 24.907 0.025 24.763 0.025 25.073 0.027 25.049 0.027 25.261 0.031 24.960 0.026 25.014 0.026 24.876 0.025 24.906 0.025 24.783 0.025 25.114 0.028 24.887 0.025 24.878 0.025 24.835 0.025 24.930 0.025 25.106 0.028 25.192 0.029 25.069 0.027 24.962 0.025 24.936 0.025 24.952 0.025 25.206 0.030 24.952 0.025 25.079 0.027 25.081 0.028 24.700 0.025 24.955 0.026 25.004 0.027 24.858 0.025 25.029 0.028 24.740 0.025 25.264 0.032 24.854 0.025 24.942 0.026 24.911 0.025 25.118 0.029 25.160 0.029 25.157 0.030 25.051 0.027 25.336 0.033 25.035 0.026 24.904 0.025 24.956 0.025 24.956 0.025 24.935 0.025 25.099 0.027 25.179 0.029 25.313 0.031 25.172 0.028 
59784.176246 0 24.876 0.025 24.894 0.025 24.840 0.025              24.835 0.025 24.958 0.025 24.819 0.025 25.022 0.025 24.798 0.025 24.972 0.025 25.189 0.026 25.021 0.025 24.985 0.025 24.906 0.025 25.294 0.028 24.919 0.025 25.228 0.028 25.181 0.027 24.990 0.025 24.981 0.025 25.376 0.030 25.424 0.031 25.245 0.027 25.064 0.026 25.097 0.026 24.738 0.025 24.820 0.025 25.045 0.026 25.161 0.027 25.149 0.028 25.038 0.025 24.898 0.025 25.139 0.027 25.131 0.027 25.204 0.028 25.106 0.026 24.832 0.025 25.099 0.025 24.832 0.025 24.987 0.025 25.024 0.025 24.909 0.025 25.418 0.059 24.876 0.025 24.853 0.025 24.847 0.025 24.938 0.025 24.891 0.025 25.132 0.025 24.965 0.025 24.759 0.025 25.011 0.025 25.265 0.028 25.205 0.026 24.984 0.025 24.970 0.025 25.036 0.025 24.859 0.025 24.881 0.025 24.867 0.025 24.953 0.025 24.738 0.025 24.731 0.025 25.079 0.025 25.016 0.025 25.019 0.025 24.990 0.025 25.152 0.026 25.051 0.025 25.215 0.026 25.272 0.029 24.709 0.025 25.133 0.028 24.957 0.025 24.830 0.025 24.702 0.025 24.930 0.025 24.749 0.025 25.087 0.028 25.065 0.027 25.295 0.032 24.969 0.026 25.049 0.027 24.936 0.025 24.882 0.025 24.798 0.025 25.087 0.028 24.868 0.025 24.861 0.025 24.833 0.025 24.985 0.026 25.145 0.028 25.210 0.030 25.059 0.027 24.979 0.025 24.995 0.026 24.973 0.026 25.132 0.029 24.921 0.025 25.066 0.027 25.069 0.028 24.672 0.025 24.973 0.026 24.857 0.025 24.891 0.025 24.994 0.027 24.689 0.025 25.276 0.032 24.876 0.025 24.942 0.026 24.933 0.026 25.132 0.029 25.118 0.029 25.177 0.030 25.009 0.027 25.260 0.032 25.050 0.026 24.935 0.025 25.036 0.026 24.959 0.025 24.961 0.025 25.045 0.026 25.254 0.031 25.472 0.035 25.149 0.028 
59784.186063 0 24.896 0.025 24.960 0.025 24.833 0.025              24.905 0.025 24.930 0.025 24.842 0.025 24.920 0.025 24.819 0.025 25.005 0.025 25.164 0.026 24.974 0.025 25.026 0.025 24.884 0.025 25.308 0.028 24.932 0.025 25.186 0.028 25.155 0.026 25.061 0.025 25.026 0.025 25.396 0.031 25.382 0.030 25.249 0.028 25.016 0.025 25.117 0.026 24.733 0.025 24.878 0.025 25.032 0.026 25.233 0.028 25.196 0.028 25.024 0.025 24.911 0.025 25.133 0.026 25.164 0.027 25.180 0.027 25.112 0.026 24.772 0.025 25.080 0.025 24.831 0.025 25.038 0.025 25.021 0.025 24.922 0.025 25.365 0.058 24.927 0.025 24.869 0.025 24.880 0.025 24.953 0.025 24.932 0.025 25.127 0.025 25.092 0.025 24.793 0.025 24.992 0.025 25.261 0.028 25.232 0.026 24.999 0.025 24.997 0.025 24.984 0.025 24.808 0.025 24.857 0.025 24.862 0.025 24.968 0.025 24.768 0.025 24.727 0.025 25.031 0.025 25.026 0.025 25.068 0.025 24.984 0.025 25.151 0.026 25.079 0.025 25.154 0.025 25.235 0.029 24.698 0.025 25.018 0.026 24.861 0.025 24.806 0.025 24.761 0.025 24.924 0.025 24.803 0.025 25.114 0.028 25.074 0.027 25.248 0.031 24.985 0.026 24.945 0.025 24.950 0.025 24.855 0.025 24.789 0.025 25.018 0.026 24.860 0.025 24.836 0.025 24.864 0.025 24.972 0.026 25.144 0.029 25.217 0.030 25.011 0.026 24.959 0.025 24.992 0.026 24.996 0.026 25.240 0.031 24.944 0.025 25.096 0.028 25.113 0.029 24.675 0.025 25.001 0.026 24.848 0.025 24.922 0.025 25.030 0.027 24.642 0.025 25.195 0.030 24.876 0.025 24.893 0.025 24.945 0.026 25.151 0.029 25.178 0.030 25.136 0.029 25.004 0.027 25.222 0.031 25.019 0.026 24.923 0.025 25.002 0.025 25.007 0.025 25.014 0.025 25.007 0.025 25.170 0.029 25.371 0.032 25.175 0.029 
59784.195880 0 24.874 0.025 24.951 0.025 24.854 0.025              24.905 0.025 24.929 0.025 24.835 0.025 24.886 0.025 24.852 0.025 25.019 0.025 24.984 0.025 24.954 0.025 25.009 0.025 24.905 0.025 25.291 0.028 24.918 0.025 25.185 0.027 25.237 0.028 25.046 0.025 25.017 0.025 25.370 0.030 25.360 0.030 25.300 0.028 25.027 0.026 25.159 0.027 24.759 0.025 24.877 0.025 25.039 0.026 25.256 0.029 25.128 0.027 25.007 0.025 24.908 0.025 25.107 0.026 25.075 0.026 25.191 0.028 25.080 0.026 24.804 0.025 25.037 0.025 24.864 0.025 24.992 0.025 24.983 0.025 24.881 0.025 25.355 0.057 24.882 0.025 24.899 0.025 24.902 0.025 24.992 0.025 24.887 0.025 25.112 0.025 25.016 0.025 24.817 0.025 25.018 0.025 25.285 0.028 25.300 0.027 24.994 0.025 24.991 0.025 25.001 0.025 24.860 0.025 24.914 0.025 24.846 0.025 24.954 0.025 24.738 0.025 24.732 0.025 25.097 0.025 25.047 0.025 25.097 0.025 25.039 0.025 25.187 0.027 25.033 0.025 25.140 0.025 25.295 0.030 24.730 0.025 24.873 0.025 24.847 0.025 24.789 0.025 24.736 0.025 24.882 0.025 24.820 0.025 25.120 0.028 25.096 0.028 25.368 0.033 25.036 0.027 25.034 0.027 24.951 0.025 24.815 0.025 24.788 0.025 25.021 0.027 24.876 0.025 24.856 0.025 24.875 0.025 24.966 0.026 25.129 0.028 25.210 0.030 25.053 0.027 24.930 0.025 24.996 0.026 25.024 0.026 25.207 0.030 24.906 0.025 25.102 0.028 25.101 0.028 24.726 0.025 25.013 0.027 24.753 0.025 24.871 0.025 25.035 0.027 24.642 0.025 25.087 0.028 24.881 0.025 24.949 0.026 24.957 0.026 25.143 0.029 25.183 0.030 25.168 0.030 24.991 0.026 25.109 0.029 25.101 0.027 24.907 0.025 25.001 0.025 24.969 0.025 25.020 0.025 25.097 0.026 25.220 0.030 25.428 0.033 25.194 0.029 
59784.205697 0 24.887 0.025 24.968 0.025 24.821 0.025              24.886 0.025 24.937 0.025 24.845 0.025 24.796 0.025 24.830 0.025 25.034 0.025 24.916 0.025 24.946 0.025 25.018 0.025 24.899 0.025 25.272 0.028 24.930 0.025 25.170 0.027 25.213 0.027 25.069 0.025 25.089 0.025 25.378 0.031 25.400 0.030 25.266 0.028 24.987 0.025 25.098 0.026 24.734 0.025 24.899 0.025 25.055 0.026 25.263 0.029 25.157 0.027 25.057 0.026 24.928 0.025 25.135 0.027 25.140 0.027 25.168 0.027 25.044 0.025 24.795 0.025 24.926 0.025 24.853 0.025 24.968 0.025 25.008 0.025 24.887 0.025 25.329 0.056 24.974 0.025 24.877 0.025 24.890 0.025 24.980 0.025 24.888 0.025 25.117 0.025 25.015 0.025 24.792 0.025 25.074 0.025 25.242 0.028 25.303 0.027 25.036 0.025 24.967 0.025 25.043 0.025 24.860 0.025 24.932 0.025 24.859 0.025 24.954 0.025 24.741 0.025 24.731 0.025 25.038 0.025 25.062 0.025 25.079 0.025 25.034 0.025 25.160 0.026 25.070 0.025 25.155 0.025 25.388 0.031 24.744 0.025 24.803 0.025 24.846 0.025 24.876 0.025 24.782 0.025 24.946 0.025 24.832 0.025 25.124 0.028 25.089 0.027 25.228 0.030 24.968 0.026 24.969 0.026 25.011 0.026 24.849 0.025 24.784 0.025 24.940 0.025 24.870 0.025 24.894 0.025 24.831 0.025 24.981 0.026 25.169 0.029 25.219 0.030 24.987 0.026 24.955 0.025 25.007 0.026 24.916 0.025 25.119 0.028 24.918 0.025 25.115 0.028 25.165 0.029 24.754 0.025 24.985 0.026 24.725 0.025 24.877 0.025 24.993 0.027 24.649 0.025 24.944 0.026 24.889 0.025 24.953 0.026 24.977 0.026 25.143 0.029 25.176 0.030 25.113 0.029 24.977 0.026 25.051 0.028 25.039 0.026 24.957 0.025 25.040 0.026 24.986 0.025 24.993 0.025 25.081 0.026 25.257 0.031 25.384 0.032 25.212 0.029 
59784.215514 0 24.923 0.025 24.928 0.025 24.844 0.025              24.906 0.025 24.988 0.025 24.853 0.025 24.789 0.025 24.825 0.025 25.058 0.025 24.831 0.025 24.921 0.025 25.058 0.025 24.950 0.025 25.211 0.027 24.939 0.025 25.158 0.027 25.208 0.027 25.094 0.025 25.108 0.025 25.390 0.031 25.404 0.030 25.284 0.028 25.020 0.025 25.112 0.026 24.764 0.025 24.862 0.025 25.074 0.026 25.155 0.027 25.153 0.027 25.044 0.025 24.953 0.025 25.124 0.026 25.160 0.027 25.179 0.028 25.056 0.026 24.804 0.025 24.844 0.025 24.858 0.025 24.981 0.025 25.046 0.025 24.888 0.025 25.450 0.061 24.892 0.025 24.855 0.025 24.929 0.025 24.968 0.025 24.937 0.025 25.121 0.025 25.032 0.025 24.826 0.025 25.055 0.025 25.285 0.028 25.300 0.027 25.045 0.025 24.974 0.025 24.998 0.025 24.865 0.025 24.948 0.025 24.834 0.025 24.993 0.025 24.777 0.025 24.761 0.025 25.099 0.025 25.090 0.025 25.097 0.025 25.077 0.025 25.146 0.026 25.108 0.025 25.132 0.025 25.386 0.031 24.724 0.025 24.775 0.025 24.819 0.025 24.854 0.025 24.755 0.025 24.997 0.026 24.832 0.025 25.113 0.028 25.086 0.027 25.152 0.029 25.014 0.027 24.948 0.025 25.006 0.026 24.882 0.025 24.816 0.025 24.815 0.025 24.880 0.025 24.875 0.025 24.909 0.025 24.984 0.026 25.130 0.028 25.216 0.030 24.980 0.026 24.952 0.025 25.060 0.028 25.004 0.026 25.158 0.029 24.903 0.025 25.094 0.028 25.207 0.030 24.748 0.025 24.981 0.026 24.704 0.025 24.878 0.025 24.985 0.027 24.688 0.025 24.916 0.025 24.908 0.025 24.918 0.025 24.999 0.027 25.163 0.029 25.171 0.029 25.210 0.031 25.020 0.027 25.039 0.028 25.087 0.027 24.969 0.025 25.032 0.026 25.002 0.025 25.031 0.025 25.133 0.027 25.160 0.029 25.369 0.032 25.279 0.030 
59784.225332 0 24.875 0.025 24.999 0.025 24.866 0.025              24.926 0.025 24.964 0.025 24.858 0.025 24.772 0.025 24.803 0.025 25.039 0.025 24.778 0.025 24.863 0.025 25.057 0.025 24.915 0.025 25.098 0.025 24.978 0.025 25.154 0.027 25.197 0.027 25.093 0.025 25.124 0.026 25.366 0.030 25.411 0.031 25.286 0.028 25.017 0.025 25.073 0.026 24.790 0.025 24.889 0.025 25.026 0.026 25.044 0.025 25.174 0.028 25.043 0.025 24.942 0.025 25.116 0.026 25.210 0.028 25.178 0.028 25.070 0.026 24.805 0.025 24.804 0.025 24.915 0.025 24.974 0.025 25.040 0.025 24.850 0.025 25.484 0.063 24.922 0.025 24.913 0.025 24.893 0.025 24.999 0.025 24.951 0.025 25.146 0.025 25.064 0.025 24.841 0.025 25.061 0.025 25.241 0.028 25.347 0.028 25.020 0.025 24.983 0.025 24.986 0.025 24.861 0.025 24.950 0.025 24.871 0.025 24.969 0.025 24.770 0.025 24.758 0.025 25.118 0.025 25.114 0.025 25.090 0.025 25.062 0.025 25.127 0.025 25.092 0.025 25.089 0.025 25.396 0.032 24.758 0.025 24.663 0.025 24.836 0.025 24.811 0.025 24.806 0.025 24.926 0.025 24.878 0.025 25.135 0.029 25.063 0.027 25.009 0.026 25.010 0.026 24.927 0.025 25.035 0.027 24.869 0.025 24.808 0.025 24.760 0.025 24.870 0.025 24.880 0.025 24.891 0.025 24.983 0.026 25.082 0.028 25.197 0.029 24.988 0.026 24.959 0.025 25.037 0.027 24.965 0.025 25.042 0.027 24.914 0.025 25.118 0.028 25.200 0.030 24.731 0.025 24.967 0.026 24.700 0.025 24.888 0.025 25.010 0.027 24.746 0.025 24.827 0.025 24.896 0.025 24.963 0.026 25.012 0.027 25.117 0.029 25.176 0.030 25.133 0.030 24.956 0.026 25.066 0.028 25.087 0.027 24.962 0.025 25.053 0.026 24.989 0.025 25.030 0.025 25.081 0.026 25.171 0.029 25.359 0.032 25.319 0.031 
59784.235149 0 24.895 0.025 24.955 0.025 24.843 0.025              24.961 0.025 24.935 0.025 24.858 0.025 24.746 0.025 24.852 0.025 25.060 0.025 24.777 0.025 24.853 0.025 25.071 0.025 24.963 0.025 25.064 0.025 24.965 0.025 25.087 0.026 25.256 0.028 25.086 0.025 25.170 0.026 25.356 0.030 25.499 0.032 25.289 0.028 25.052 0.026 24.999 0.025 24.797 0.025 24.871 0.025 25.116 0.027 24.874 0.025 25.015 0.025 25.063 0.026 24.909 0.025 25.064 0.026 25.227 0.028 25.124 0.027 25.032 0.025 24.807 0.025 24.756 0.025 24.910 0.025 25.014 0.025 25.042 0.025 24.831 0.025 25.398 0.059 24.934 0.025 24.894 0.025 24.917 0.025 25.045 0.025 24.939 0.025 25.103 0.025 25.035 0.025 24.853 0.025 25.030 0.025 25.060 0.025 25.312 0.028 25.056 0.025 24.952 0.025 25.016 0.025 24.870 0.025 24.936 0.025 24.864 0.025 25.012 0.025 24.833 0.025 24.831 0.025 25.107 0.025 25.079 0.025 25.096 0.025 25.060 0.025 25.141 0.026 25.097 0.025 25.041 0.025 25.395 0.032 24.756 0.025 24.640 0.025 24.780 0.025 24.892 0.025 24.792 0.025 24.929 0.025 24.848 0.025 25.071 0.028 25.116 0.028 24.922 0.025 25.009 0.026 24.962 0.026 25.038 0.027 24.914 0.025 24.820 0.025 24.697 0.025 24.896 0.025 24.907 0.025 24.887 0.025 25.033 0.027 25.105 0.028 25.187 0.029 24.997 0.026 24.970 0.025 25.045 0.027 24.989 0.026 25.012 0.027 24.982 0.025 25.135 0.028 25.231 0.031 24.775 0.025 25.029 0.027 24.715 0.025 24.847 0.025 25.063 0.028 24.745 0.025 24.784 0.025 24.901 0.025 25.027 0.027 25.024 0.027 25.153 0.029 25.112 0.028 25.213 0.031 24.991 0.026 25.019 0.027 25.121 0.028 24.983 0.025 25.056 0.026 25.006 0.025 25.028 0.025 25.078 0.026 25.169 0.029 25.293 0.031 25.281 0.031 
59784.245960 0 24.869 0.025 24.966 0.025 24.858 0.025 24.953 0.025 24.948 0.025 24.962 0.025 24.882 0.025 24.734 0.025 24.971 0.025 25.074 0.025 24.766 0.025 24.879 0.025 25.121 0.026 24.998 0.025 25.013 0.025 24.974 0.025 25.105 0.026 25.186 0.027 25.143 0.026 25.178 0.027 25.405 0.031 25.506 0.033 25.353 0.030 25.006 0.025 24.900 0.025 24.828 0.025 24.908 0.025 25.033 0.026 24.780 0.025 24.947 0.025 25.011 0.025 24.987 0.025 24.975 0.025 25.191 0.028 25.146 0.027 25.033 0.025 24.816 0.025 24.697 0.025 24.895 0.025 25.094 0.029 25.101 0.025 24.846 0.025 24.990 0.025 25.008 0.025 24.880 0.025 24.986 0.025 25.058 0.025 24.947 0.025 25.088 0.025 25.066 0.025 24.885 0.025 25.184 0.026 24.964 0.025 25.332 0.027 25.092 0.025 24.982 0.025 25.035 0.025 24.865 0.025 24.994 0.025 24.913 0.025 24.991 0.025 24.819 0.025 24.820 0.025 25.099 0.025 25.080 0.025 25.105 0.025 25.111 0.025 25.246 0.028 25.168 0.025 25.008 0.025 25.358 0.031 24.780 0.025 24.640 0.025 24.788 0.025 24.856 0.025 24.816 0.025 25.019 0.027 24.893 0.025 25.142 0.029 25.064 0.027 24.848 0.025 24.972 0.026 24.997 0.026 25.094 0.028 25.029 0.027 24.786 0.025 24.671 0.025 24.932 0.025 24.897 0.025 24.926 0.025 25.006 0.026 25.094 0.028 25.212 0.030 24.952 0.025 24.979 0.025 25.026 0.027 25.029 0.026 24.975 0.026 24.930 0.025 25.090 0.028 25.208 0.030 24.785 0.025 25.037 0.027 24.739 0.025 24.857 0.025 25.075 0.028 24.766 0.025 24.770 0.025 24.930 0.026 25.029 0.027 25.000 0.027 25.162 0.030 25.186 0.030 25.218 0.031 24.974 0.026 25.064 0.028 25.126 0.028 24.974 0.025 25.078 0.026 25.010 0.025 25.014 0.025 25.095 0.026 25.108 0.028 25.321 0.031 25.318 0.031 
59784.255777 0 24.905 0.025 24.980 0.025 24.886 0.025 24.981 0.025 24.987 0.025 25.014 0.025 24.889 0.025 24.764 0.025 24.947 0.025 25.044 0.025 24.773 0.025 24.861 0.025 25.119 0.026 24.973 0.025 24.929 0.025 24.979 0.025 25.076 0.026 25.262 0.028 25.191 0.026 25.185 0.027 25.393 0.031 25.556 0.034 25.404 0.030 25.088 0.026 24.838 0.025 24.819 0.025 24.880 0.025 25.028 0.026 24.672 0.025 24.892 0.025 24.992 0.025 24.978 0.025 24.914 0.025 25.202 0.028 25.083 0.026 25.072 0.026 24.791 0.025 24.660 0.025 24.951 0.025 25.125 0.029 25.098 0.025 24.859 0.025 24.995 0.025 24.987 0.025 24.892 0.025 24.972 0.025 25.061 0.025 24.922 0.025 25.077 0.025 25.048 0.025 24.924 0.025 25.170 0.025 24.883 0.025 25.277 0.027 25.070 0.025 24.982 0.025 24.978 0.025 24.894 0.025 25.000 0.025 24.941 0.025 25.039 0.025 24.811 0.025 24.825 0.025 25.074 0.025 25.109 0.025 25.086 0.025 25.133 0.025 25.155 0.026 25.131 0.025 24.974 0.025 25.323 0.030 24.748 0.025 24.653 0.025 24.812 0.025 24.840 0.025 24.851 0.025 25.010 0.027 24.857 0.025 25.143 0.029 25.103 0.028 24.761 0.025 25.006 0.027 24.977 0.026 25.093 0.028 25.019 0.027 24.863 0.025 24.674 0.025 24.891 0.025 24.889 0.025 24.939 0.025 25.055 0.027 25.066 0.027 25.183 0.029 24.937 0.025 25.027 0.026 25.105 0.028 25.092 0.028 25.017 0.027 25.012 0.026 25.138 0.028 25.246 0.031 24.746 0.025 24.980 0.026 24.759 0.025 24.886 0.025 25.054 0.028 24.788 0.025 24.744 0.025 24.940 0.026 25.028 0.027 25.011 0.027 25.146 0.029 25.190 0.030 25.187 0.030 24.944 0.026 24.993 0.027 25.084 0.027 25.007 0.025 25.059 0.026 24.977 0.025 25.002 0.025 25.059 0.026 25.080 0.028 25.201 0.029 25.323 0.031 
59784.265594 0 24.897 0.025 24.999 0.025 24.893 0.025 24.987 0.025 24.934 0.025 24.980 0.025 24.865 0.025 24.756 0.025 24.937 0.025 25.081 0.026 24.840 0.025 24.853 0.025 25.164 0.027 24.982 0.025 24.965 0.025 24.990 0.025 25.045 0.025 25.175 0.027 25.186 0.026 25.222 0.027 25.344 0.030 25.470 0.032 25.420 0.031 25.040 0.025 24.803 0.025 24.861 0.025 24.899 0.025 25.031 0.026 24.616 0.025 24.771 0.025 25.042 0.025 24.975 0.025 24.882 0.025 25.244 0.029 25.133 0.027 25.090 0.026 24.780 0.025 24.650 0.025 24.891 0.025 25.111 0.029 25.091 0.025 24.844 0.025 24.986 0.025 24.976 0.025 24.936 0.025 24.937 0.025 25.070 0.025 24.910 0.025 25.041 0.025 25.076 0.025 24.918 0.025 25.109 0.025 24.817 0.025 25.119 0.025 25.089 0.025 24.978 0.025 24.997 0.025 24.902 0.025 25.026 0.025 24.955 0.025 25.032 0.025 24.826 0.025 24.870 0.025 25.098 0.025 25.069 0.025 25.085 0.025 25.137 0.025 25.154 0.026 25.109 0.025 24.957 0.025 25.192 0.028 24.785 0.025 24.675 0.025 24.787 0.025 24.868 0.025 24.862 0.025 24.992 0.026 24.884 0.025 25.126 0.028 25.144 0.028 24.765 0.025 25.045 0.028 24.984 0.026 25.111 0.028 25.024 0.026 24.837 0.025 24.690 0.025 24.914 0.025 24.881 0.025 24.919 0.025 25.038 0.027 25.021 0.026 25.203 0.030 24.956 0.025 24.986 0.025 25.039 0.027 25.145 0.028 24.945 0.025 25.019 0.026 25.200 0.029 25.244 0.031 24.805 0.025 24.983 0.026 24.716 0.025 24.913 0.026 25.073 0.028 24.855 0.025 24.719 0.025 24.963 0.026 25.002 0.027 25.039 0.027 25.167 0.030 25.159 0.029 25.181 0.030 25.004 0.027 25.051 0.028 25.090 0.027 25.035 0.025 25.075 0.026 25.025 0.025 25.009 0.025 25.119 0.027 25.073 0.027 25.166 0.028 25.344 0.032 
59784.275412 0 24.876 0.025 25.002 0.025 24.926 0.025 24.941 0.025 24.958 0.025 25.006 0.025 24.938 0.025 24.802 0.025 25.007 0.025 25.056 0.025 24.789 0.025 24.867 0.025 25.204 0.027 24.964 0.025 24.884 0.025 24.999 0.025 25.054 0.025 25.185 0.027 25.174 0.026 25.220 0.027 25.364 0.030 25.461 0.032 25.425 0.031 25.109 0.027 24.745 0.025 24.834 0.025 24.940 0.025 25.043 0.026 24.645 0.025 24.764 0.025 25.059 0.026 24.997 0.025 24.833 0.025 25.241 0.029 25.131 0.027 25.164 0.027 24.795 0.025 24.667 0.025 24.864 0.025 25.080 0.029 25.083 0.025 24.855 0.025 24.997 0.025 25.035 0.025 24.956 0.025 24.976 0.025 25.069 0.025 24.927 0.025 25.083 0.025 25.084 0.025 24.879 0.025 25.188 0.026 24.783 0.025 25.043 0.025 25.132 0.026 25.022 0.025 24.986 0.025 24.864 0.025 25.023 0.025 24.930 0.025 25.039 0.025 24.886 0.025 24.838 0.025 25.130 0.026 25.114 0.025 25.134 0.025 25.123 0.025 25.109 0.025 25.113 0.025 24.977 0.025 24.970 0.025 24.771 0.025 24.650 0.025 24.747 0.025 24.878 0.025 24.865 0.025 25.040 0.027 24.869 0.025 25.145 0.029 25.102 0.028 24.757 0.025 24.976 0.026 24.985 0.026 25.145 0.029 25.016 0.026 24.828 0.025 24.703 0.025 24.927 0.025 24.906 0.025 24.927 0.025 25.033 0.027 24.977 0.026 25.150 0.029 24.919 0.025 25.002 0.026 25.137 0.029 25.134 0.028 24.966 0.026 25.101 0.027 25.179 0.029 25.262 0.031 24.789 0.025 25.017 0.027 24.781 0.025 24.876 0.025 25.046 0.028 24.794 0.025 24.785 0.025 24.993 0.026 25.048 0.028 25.033 0.027 25.183 0.030 25.175 0.030 25.235 0.031 25.014 0.027 25.061 0.028 25.071 0.027 24.993 0.025 25.038 0.026 25.063 0.026 25.010 0.025 25.044 0.026 25.037 0.027 25.139 0.028 25.281 0.031 
59784.285229 0 24.911 0.025 24.975 0.025 24.897 0.025 24.972 0.025 24.974 0.025 25.020 0.025 24.905 0.025 24.827 0.025 24.977 0.025 25.045 0.025 24.850 0.025 24.859 0.025 25.150 0.026 25.017 0.025 24.896 0.025 25.017 0.025 25.009 0.025 25.206 0.027 25.173 0.026 25.280 0.028 25.350 0.030 25.503 0.032 25.397 0.030 25.059 0.026 24.724 0.025 24.864 0.025 24.926 0.025 25.033 0.026 24.659 0.025 24.665 0.025 25.048 0.026 24.995 0.025 24.835 0.025 25.298 0.030 25.105 0.027 25.089 0.026 24.772 0.025 24.706 0.025 24.899 0.025 25.151 0.030 25.032 0.025 24.889 0.025 24.993 0.025 24.990 0.025 24.917 0.025 24.944 0.025 25.066 0.025 24.928 0.025 25.092 0.025 25.064 0.025 24.964 0.025 25.202 0.026 24.768 0.025 25.050 0.025 25.105 0.025 24.996 0.025 25.001 0.025 24.900 0.025 25.040 0.025 24.985 0.025 25.015 0.025 24.869 0.025 24.859 0.025 25.112 0.025 25.091 0.025 25.094 0.025 25.104 0.025 25.149 0.026 25.103 0.025 24.917 0.025 24.761 0.025 24.763 0.025 24.689 0.025 24.776 0.025 24.841 0.025 24.848 0.025 24.991 0.026 24.882 0.025 25.163 0.029 25.111 0.028 24.758 0.025 25.056 0.028 25.019 0.026 25.186 0.029 25.039 0.027 24.818 0.025 24.699 0.025 24.963 0.025 24.916 0.025 24.942 0.025 25.055 0.027 24.906 0.025 25.141 0.028 24.931 0.025 25.025 0.026 25.113 0.028 25.104 0.028 24.908 0.025 25.081 0.027 25.199 0.029 25.262 0.031 24.814 0.025 24.995 0.026 24.766 0.025 24.895 0.025 25.074 0.028 24.809 0.025 24.775 0.025 24.993 0.026 25.061 0.028 25.060 0.028 25.178 0.030 25.121 0.029 25.270 0.032 24.984 0.026 25.074 0.028 24.925 0.025 25.006 0.025 25.071 0.026 25.038 0.025 25.043 0.025 25.107 0.026 25.020 0.026 25.110 0.027 25.303 0.031 
59784.295046 0 24.939 0.025 24.966 0.025 24.908 0.025 24.977 0.025 24.983 0.025 25.054 0.025 24.877 0.025 24.831 0.025 24.970 0.025 25.042 0.025 24.849 0.025 24.829 0.025 25.144 0.026 24.960 0.025 24.863 0.025 25.030 0.025 24.965 0.025 25.196 0.027 25.229 0.027 25.227 0.027 25.401 0.031 25.368 0.030 25.392 0.030 25.052 0.026 24.690 0.025 24.848 0.025 24.942 0.025 25.032 0.026 24.665 0.025 24.691 0.025 25.040 0.025 25.006 0.025 24.838 0.025 25.257 0.029 25.139 0.027 25.082 0.026 24.857 0.025 24.720 0.025 24.951 0.025 25.154 0.030 24.974 0.025 24.846 0.025 24.992 0.025 25.065 0.025 24.939 0.025 24.957 0.025 25.128 0.025 24.928 0.025 25.112 0.025 25.100 0.026 24.973 0.025 25.179 0.026 24.785 0.025 24.985 0.025 25.125 0.026 25.032 0.025 24.968 0.025 24.925 0.025 25.027 0.025 24.990 0.025 25.060 0.025 24.894 0.025 24.895 0.025 25.101 0.025 25.131 0.025 25.114 0.025 25.157 0.025 25.128 0.025 25.110 0.025 24.880 0.025 24.625 0.025 24.785 0.025 24.663 0.025 24.800 0.025 24.866 0.025 24.823 0.025 24.991 0.026 24.910 0.025 25.191 0.030 25.121 0.028 24.793 0.025 25.051 0.028 25.067 0.027 25.212 0.030 25.074 0.027 24.860 0.025 24.770 0.025 24.950 0.025 24.923 0.025 24.908 0.025 25.092 0.028 24.886 0.025 24.964 0.026 24.964 0.025 25.003 0.026 25.106 0.028 25.107 0.028 24.908 0.025 25.052 0.027 25.193 0.029 25.267 0.031 24.811 0.025 25.006 0.027 24.753 0.025 24.889 0.025 25.065 0.028 24.850 0.025 24.830 0.025 24.974 0.026 25.091 0.028 25.056 0.028 25.151 0.029 25.065 0.028 25.200 0.031 25.073 0.028 25.054 0.028 24.895 0.025 24.969 0.025 25.140 0.027 25.006 0.025 25.051 0.025 25.098 0.027 25.018 0.027 25.088 0.027 25.371 0.032 
59784.304863 0 24.905 0.025 25.007 0.025 24.941 0.025 24.990 0.025 25.016 0.025 25.022 0.025 24.896 0.025 24.871 0.025 24.993 0.025 25.085 0.026 24.877 0.025 24.863 0.025 25.177 0.027 25.000 0.025 24.905 0.025 25.030 0.025 24.924 0.025 25.168 0.027 25.267 0.028 25.262 0.028 25.391 0.031 25.199 0.027 25.418 0.031 24.986 0.025 24.711 0.025 24.860 0.025 24.967 0.025 25.064 0.026 24.718 0.025 24.721 0.025 25.015 0.025 25.032 0.025 24.821 0.025 25.292 0.030 25.126 0.027 25.163 0.027 24.832 0.025 24.674 0.025 24.846 0.025 25.098 0.029 24.972 0.025 24.846 0.025 24.970 0.025 25.066 0.025 24.965 0.025 25.062 0.025 25.111 0.025 24.924 0.025 25.113 0.025 25.089 0.025 24.997 0.025 25.178 0.026 24.814 0.025 24.885 0.025 25.133 0.026 25.079 0.025 24.885 0.025 24.891 0.025 25.084 0.025 24.978 0.025 25.014 0.025 24.917 0.025 24.900 0.025 25.076 0.025 25.106 0.025 25.055 0.025 25.155 0.025 25.149 0.026 25.114 0.025 24.902 0.025 24.582 0.025 24.829 0.025 24.727 0.025 24.802 0.025 24.923 0.025 24.888 0.025 25.045 0.027 24.902 0.025 25.144 0.029 25.092 0.028 24.825 0.025 25.070 0.028 24.996 0.026 25.155 0.029 25.087 0.028 24.853 0.025 24.742 0.025 24.951 0.025 24.913 0.025 24.945 0.025 25.021 0.027 24.851 0.025 24.894 0.025 24.933 0.025 24.999 0.026 25.145 0.029 25.131 0.028 24.943 0.026 25.087 0.027 25.231 0.030 25.287 0.032 24.825 0.025 24.994 0.026 24.809 0.025 24.942 0.026 25.064 0.028 24.858 0.025 24.827 0.025 25.024 0.027 25.043 0.027 25.076 0.028 25.113 0.029 25.091 0.028 25.194 0.030 25.087 0.028 25.181 0.030 24.802 0.025 25.003 0.025 25.091 0.027 25.054 0.025 25.041 0.025 25.071 0.026 25.033 0.027 25.116 0.027 25.314 0.031 
59784.314680 0 24.901 0.025 25.004 0.025 24.926 0.025 25.028 0.025 25.072 0.025 24.989 0.025 24.943 0.025 24.821 0.025 25.001 0.025 25.063 0.025 24.912 0.025 24.836 0.025 25.214 0.027 25.017 0.025 24.958 0.025 24.988 0.025 24.952 0.025 25.159 0.027 25.234 0.027 25.220 0.027 25.390 0.031 25.092 0.025 25.386 0.030 24.907 0.025 24.718 0.025 24.858 0.025 24.945 0.025 25.059 0.026 24.734 0.025 24.772 0.025 25.034 0.025 25.010 0.025 24.809 0.025 25.294 0.030 25.161 0.027 25.131 0.027 24.836 0.025 24.675 0.025 24.947 0.025 25.132 0.029 24.920 0.025 24.890 0.025 24.988 0.025 25.017 0.025 24.967 0.025 25.007 0.025 25.124 0.025 24.947 0.025 25.094 0.025 25.102 0.026 24.996 0.025 25.168 0.026 24.818 0.025 24.801 0.025 25.165 0.027 25.079 0.025 24.885 0.025 24.930 0.025 25.040 0.025 25.046 0.025 25.081 0.025 24.907 0.025 24.912 0.025 25.076 0.025 25.056 0.025 25.061 0.025 25.114 0.025 25.195 0.026 25.151 0.025 24.926 0.025 24.544 0.025 24.784 0.025 24.725 0.025 24.829 0.025 24.918 0.025 24.874 0.025 24.952 0.026 24.884 0.025 25.186 0.029 25.068 0.027 24.830 0.025 25.019 0.027 25.046 0.027 25.300 0.031 25.121 0.028 24.852 0.025 24.774 0.025 24.953 0.025 24.944 0.025 24.945 0.025 25.059 0.027 24.867 0.025 24.838 0.025 24.946 0.025 25.004 0.026 25.133 0.028 25.214 0.030 24.937 0.025 25.134 0.028 25.238 0.030 25.272 0.032 24.818 0.025 25.042 0.027 24.830 0.025 24.950 0.026 25.064 0.028 24.890 0.025 24.852 0.025 25.039 0.027 25.046 0.028 25.064 0.028 25.166 0.030 25.023 0.027 25.160 0.030 25.081 0.028 25.142 0.030 24.834 0.025 25.009 0.025 25.068 0.026 25.020 0.025 25.035 0.025 25.097 0.026 25.017 0.026 25.056 0.026 25.427 0.034 
59784.324498 0 24.932 0.025 25.053 0.025 24.900 0.025 25.020 0.025 25.046 0.025 25.010 0.025 24.952 0.025 24.842 0.025 25.018 0.025 25.045 0.025 24.915 0.025 24.808 0.025 25.226 0.028 25.024 0.025 24.925 0.025 25.069 0.025 24.934 0.025 25.134 0.026 25.243 0.027 25.184 0.027 25.404 0.031 24.971 0.025 25.427 0.031 24.847 0.025 24.712 0.025 24.900 0.025 24.976 0.025 25.054 0.026 24.712 0.025 24.726 0.025 25.099 0.026 25.084 0.026 24.822 0.025 25.284 0.029 25.116 0.027 25.195 0.028 24.823 0.025 24.735 0.025 24.902 0.025 25.120 0.029 24.858 0.025 24.897 0.025 24.976 0.025 25.057 0.025 24.984 0.025 24.989 0.025 25.100 0.025 24.961 0.025 25.112 0.025 25.071 0.025 24.995 0.025 25.176 0.026 24.854 0.025 24.786 0.025 25.098 0.025 25.103 0.025 24.957 0.025 24.956 0.025 25.031 0.025 24.999 0.025 25.050 0.025 24.949 0.025 24.890 0.025 25.110 0.025 25.074 0.025 25.047 0.025 25.145 0.025 25.205 0.027 25.104 0.025 24.948 0.025 24.595 0.025 24.836 0.025 24.730 0.025 24.839 0.025 24.901 0.025 24.878 0.025 25.000 0.026 24.907 0.025 25.242 0.030 25.091 0.028 24.870 0.025 25.065 0.028 25.035 0.027 25.295 0.031 25.140 0.028 24.880 0.025 24.774 0.025 24.988 0.025 24.905 0.025 24.934 0.025 25.074 0.027 24.816 0.025 24.723 0.025 24.939 0.025 25.012 0.026 25.187 0.029 25.139 0.028 24.904 0.025 25.125 0.028 25.231 0.030 25.253 0.031 24.874 0.025 25.032 0.027 24.743 0.025 24.972 0.026 25.046 0.028 24.891 0.025 24.851 0.025 25.003 0.027 25.077 0.028 25.094 0.028 25.097 0.028 25.037 0.027 24.994 0.027 25.077 0.028 25.162 0.030 24.772 0.025 25.006 0.025 25.099 0.027 25.078 0.026 25.042 0.025 25.025 0.025 24.914 0.025 25.123 0.027 25.434 0.034 
59784.338415 1 24.327 0.025 24.550 0.025 24.293 0.025 24.447 0.025 24.436 0.025 24.460 0.025 24.344 0.025 24.396 0.025 24.381 0.025 24.519 0.025 24.453 0.025 24.547 0.025 24.508 0.025 24.476 0.025 24.474 0.025 24.436 0.025 24.515 0.025 24.692 0.027 24.698 0.027 24.692 0.027 24.582 0.028 24.566 0.025 24.663 0.027 24.392 0.025 24.270 0.025 24.300 0.025 24.296 0.025 24.498 0.025 24.383 0.025 24.379 0.025 24.514 0.025 24.433 0.025 24.455 0.025 24.758 0.029 24.671 0.028 24.829 0.030 24.570 0.025 24.325 0.025 24.411 0.025 24.242 0.025 24.354 0.025 24.323 0.025 24.269 0.025 24.430 0.025 24.339 0.025 24.540 0.025 24.477 0.025 24.374 0.025 24.563 0.025              24.541 0.025 24.566 0.025 24.512 0.025 24.458 0.025 24.584 0.026 24.683 0.026 24.387 0.025 24.363 0.025 24.498 0.025 24.394 0.025 24.503 0.025 24.372 0.025 24.389 0.025 24.483 0.025 24.560 0.025 24.506 0.025 24.556 0.025 24.644 0.026 24.577 0.025 24.515 0.025 24.468 0.025 24.180 0.025 24.271 0.025 24.350 0.025 24.313 0.025 24.306 0.025 24.451 0.025 24.364 0.025 24.589 0.027 24.583 0.027 24.403 0.025 24.492 0.025 24.561 0.026 24.723 0.029 24.671 0.028 24.414 0.025 24.343 0.025 24.382 0.025 24.396 0.025 24.394 0.025 24.467 0.025 24.385 0.025 24.416 0.025 24.528 0.025 24.463 0.025 24.554 0.025 24.677 0.028 24.603 0.026 24.737 0.028 24.771 0.029 24.706 0.028 24.293 0.025 24.449 0.025 24.323 0.025 24.368 0.025 24.485 0.026 24.352 0.025 24.391 0.025 24.417 0.025 24.457 0.025 24.482 0.025 24.583 0.027 24.512 0.026 24.459 0.026 24.608 0.027 24.758 0.031 24.311 0.025 24.415 0.025 24.520 0.025 24.436 0.025 24.457 0.025 24.512 0.025 24.568 0.026 24.752 0.028 24.749 0.028 
59784.348233 1 24.356 0.025 24.527 0.025 24.328 0.025 24.414 0.025 24.464 0.025 24.455 0.025 24.316 0.025 24.377 0.025 24.390 0.025 24.517 0.025 24.416 0.025 24.492 0.025 24.480 0.025 24.482 0.025 24.453 0.025 24.450 0.025 24.500 0.025 24.684 0.027 24.736 0.028 24.723 0.028 24.559 0.027 24.528 0.025 24.650 0.027 24.342 0.025 24.263 0.025 24.352 0.025 24.359 0.025 24.496 0.025 24.369 0.025 24.424 0.025 24.500 0.025 24.482 0.025 24.415 0.025 24.763 0.029 24.711 0.029 24.820 0.030 24.501 0.025 24.263 0.025 24.398 0.025 24.224 0.025 24.352 0.025 24.303 0.025 24.298 0.025 24.438 0.025 24.361 0.025 24.531 0.025 24.482 0.025 24.405 0.025 24.570 0.025              24.570 0.025 24.574 0.025 24.480 0.025 24.446 0.025 24.622 0.026 24.671 0.026 24.327 0.025 24.369 0.025 24.476 0.025 24.359 0.025 24.459 0.025 24.377 0.025 24.357 0.025 24.564 0.025 24.532 0.025 24.478 0.025 24.575 0.025 24.659 0.026 24.601 0.025 24.493 0.025 24.475 0.025 24.219 0.025 24.279 0.025 24.296 0.025 24.325 0.025 24.296 0.025 24.441 0.025 24.369 0.025 24.584 0.027 24.571 0.026 24.398 0.025 24.475 0.025 24.558 0.026 24.776 0.030 24.582 0.027 24.430 0.025 24.323 0.025 24.418 0.025 24.386 0.025 24.432 0.025 24.548 0.026 24.423 0.025 24.404 0.025 24.488 0.025 24.461 0.025 24.653 0.027 24.720 0.029 24.582 0.026 24.814 0.030 24.772 0.029 24.753 0.029 24.295 0.025 24.469 0.025 24.310 0.025 24.388 0.025 24.545 0.027 24.346 0.025 24.400 0.025 24.390 0.025 24.487 0.025 24.459 0.025 24.602 0.027 24.485 0.025 24.446 0.025 24.657 0.028 24.749 0.031 24.330 0.025 24.452 0.025 24.580 0.025 24.431 0.025 24.464 0.025 24.528 0.025 24.527 0.025 24.729 0.027 24.832 0.030 
59784.358050 1 24.368 0.025 24.538 0.025 24.302 0.025 24.424 0.025 24.466 0.025 24.427 0.025 24.375 0.025 24.363 0.025 24.360 0.025 24.497 0.025 24.413 0.025 24.544 0.025 24.489 0.025 24.485 0.025 24.436 0.025 24.415 0.025 24.453 0.025 24.620 0.026 24.688 0.027 24.625 0.026 24.563 0.028 24.567 0.025 24.663 0.027 24.315 0.025 24.286 0.025 24.335 0.025 24.355 0.025 24.527 0.025 24.368 0.025 24.369 0.025 24.526 0.025 24.436 0.025 24.461 0.025 24.766 0.029 24.720 0.029 24.853 0.030 24.521 0.025 24.268 0.025 24.450 0.025 24.250 0.025 24.353 0.025 24.324 0.025 24.334 0.025 24.406 0.025 24.402 0.025 24.518 0.025 24.499 0.025 24.387 0.025 24.595 0.025              24.553 0.025 24.580 0.025 24.493 0.025 24.446 0.025 24.583 0.026 24.667 0.026 24.358 0.025 24.369 0.025 24.486 0.025 24.409 0.025 24.481 0.025 24.349 0.025 24.362 0.025 24.593 0.025 24.498 0.025 24.450 0.025 24.611 0.025 24.604 0.025 24.585 0.025 24.551 0.025 24.458 0.025 24.208 0.025 24.280 0.025 24.281 0.025 24.328 0.025 24.333 0.025 24.462 0.025 24.342 0.025 24.570 0.026 24.558 0.026 24.444 0.025 24.537 0.026 24.504 0.025 24.771 0.030 24.642 0.028 24.376 0.025 24.339 0.025 24.462 0.025 24.375 0.025 24.430 0.025 24.519 0.025 24.403 0.025 24.389 0.025 24.515 0.025 24.491 0.025 24.585 0.026 24.690 0.028 24.572 0.026 24.794 0.029 24.749 0.029 24.728 0.029 24.352 0.025 24.458 0.025 24.256 0.025 24.362 0.025 24.492 0.026 24.381 0.025 24.379 0.025 24.440 0.025 24.510 0.026 24.507 0.026 24.584 0.027 24.520 0.026 24.399 0.025 24.620 0.027 24.732 0.031 24.292 0.025 24.445 0.025 24.528 0.025 24.449 0.025 24.450 0.025 24.515 0.025 24.539 0.025 24.790 0.029 24.812 0.030 
59784.367867 1 24.377 0.025 24.551 0.025 24.346 0.025 24.391 0.025 24.468 0.025 24.476 0.025 24.350 0.025 24.350 0.025 24.340 0.025 24.498 0.025 24.433 0.025 24.544 0.025 24.556 0.025 24.471 0.025 24.457 0.025 24.437 0.025 24.514 0.025 24.616 0.026 24.728 0.028 24.571 0.025 24.534 0.027 24.544 0.025 24.721 0.028 24.306 0.025 24.300 0.025 24.302 0.025 24.383 0.025 24.502 0.025 24.363 0.025 24.379 0.025 24.548 0.026 24.505 0.026 24.406 0.025 24.795 0.030 24.699 0.028 24.842 0.030 24.464 0.025 24.267 0.025 24.396 0.025 24.242 0.025 24.325 0.025 24.314 0.025 24.302 0.025 24.450 0.025 24.380 0.025 24.537 0.025 24.501 0.025 24.413 0.025 24.613 0.025              24.518 0.025 24.602 0.025 24.479 0.025 24.433 0.025 24.579 0.026 24.625 0.025 24.263 0.025 24.382 0.025 24.471 0.025 24.451 0.025 24.513 0.025 24.438 0.025 24.400 0.025 24.547 0.025 24.497 0.025 24.388 0.025 24.582 0.025 24.619 0.025 24.593 0.025 24.538 0.025 24.450 0.025 24.216 0.025 24.269 0.025 24.325 0.025 24.309 0.025 24.359 0.025 24.478 0.025 24.322 0.025 24.567 0.026 24.600 0.027 24.399 0.025 24.532 0.026 24.533 0.026 24.765 0.030 24.728 0.029 24.398 0.025 24.319 0.025 24.395 0.025 24.372 0.025 24.454 0.025 24.527 0.025 24.406 0.025 24.403 0.025 24.438 0.025 24.519 0.025 24.587 0.026 24.742 0.029 24.577 0.026 24.732 0.028 24.782 0.030 24.719 0.029 24.352 0.025 24.354 0.025 24.274 0.025 24.370 0.025 24.536 0.027 24.387 0.025 24.365 0.025 24.464 0.025 24.550 0.026 24.469 0.025 24.625 0.028 24.464 0.025 24.358 0.025 24.674 0.028 24.770 0.032 24.344 0.025 24.439 0.025 24.529 0.025 24.442 0.025 24.471 0.025 24.459 0.025 24.519 0.025 24.825 0.029 24.829 0.030 
59784.377684 1 24.402 0.025 24.544 0.025 24.354 0.025 24.425 0.025 24.424 0.025 24.465 0.025 24.356 0.025 24.373 0.025 24.410 0.025 24.542 0.025 24.478 0.025 24.551 0.025 24.525 0.025 24.503 0.025 24.499 0.025 24.396 0.025 24.475 0.025 24.582 0.026 24.723 0.028 24.637 0.026 24.467 0.026 24.578 0.025 24.658 0.027 24.261 0.025 24.307 0.025 24.339 0.025 24.339 0.025 24.526 0.025 24.362 0.025 24.446 0.025 24.531 0.026 24.429 0.025 24.444 0.025 24.737 0.028 24.657 0.028 24.834 0.030 24.426 0.025 24.304 0.025 24.406 0.025 24.215 0.025 24.287 0.025 24.356 0.025 24.317 0.025 24.437 0.025 24.404 0.025 24.544 0.025 24.521 0.025 24.387 0.025 24.551 0.025              24.574 0.025 24.566 0.025 24.501 0.025 24.449 0.025 24.626 0.026 24.676 0.026 24.285 0.025 24.394 0.025 24.468 0.025 24.429 0.025 24.535 0.025 24.393 0.025 24.401 0.025 24.626 0.026 24.526 0.025 24.424 0.025 24.583 0.025 24.524 0.025 24.603 0.025 24.505 0.025 24.499 0.025 24.232 0.025 24.272 0.025 24.324 0.025 24.311 0.025 24.335 0.025 24.498 0.025 24.375 0.025 24.555 0.026 24.559 0.026 24.384 0.025 24.553 0.026 24.555 0.026 24.734 0.029 24.671 0.028 24.405 0.025 24.337 0.025 24.405 0.025 24.408 0.025 24.441 0.025 24.519 0.025 24.406 0.025 24.409 0.025 24.526 0.025 24.492 0.025 24.595 0.026 24.699 0.028 24.561 0.026 24.762 0.029 24.793 0.030 24.764 0.030 24.296 0.025 24.327 0.025 24.296 0.025 24.383 0.025 24.531 0.026 24.378 0.025 24.354 0.025 24.433 0.025 24.522 0.026 24.551 0.026 24.654 0.028 24.432 0.025 24.343 0.025 24.668 0.028 24.790 0.032 24.321 0.025 24.481 0.025 24.563 0.025 24.449 0.025 24.498 0.025 24.493 0.025 24.555 0.025 24.775 0.028 24.761 0.029 
59784.387502 1 24.398 0.025 24.476 0.025 24.333 0.025 24.480 0.025 24.495 0.025 24.465 0.025 24.363 0.025 24.390 0.025 24.393 0.025 24.589 0.026 24.446 0.025 24.552 0.025 24.539 0.025 24.480 0.025 24.411 0.025 24.419 0.025 24.466 0.025 24.602 0.026 24.712 0.028 24.566 0.025 24.542 0.027 24.521 0.025 24.646 0.027 24.262 0.025 24.270 0.025 24.326 0.025 24.362 0.025 24.527 0.025 24.299 0.025 24.379 0.025 24.519 0.025 24.459 0.025 24.436 0.025 24.742 0.028 24.676 0.028 24.873 0.031 24.404 0.025 24.268 0.025 24.445 0.025 24.245 0.025 24.292 0.025 24.330 0.025 24.296 0.025 24.444 0.025 24.424 0.025 24.489 0.025 24.536 0.025 24.415 0.025 24.505 0.025              24.588 0.025 24.613 0.025 24.502 0.025 24.469 0.025 24.661 0.027 24.713 0.027 24.345 0.025 24.426 0.025 24.491 0.025 24.429 0.025 24.558 0.025 24.406 0.025 24.426 0.025 24.625 0.026 24.460 0.025 24.401 0.025 24.616 0.025 24.472 0.025 24.635 0.025 24.482 0.025 24.487 0.025 24.206 0.025 24.291 0.025 24.348 0.025 24.311 0.025 24.360 0.025 24.524 0.026 24.407 0.025 24.450 0.025 24.650 0.028 24.387 0.025 24.606 0.027 24.517 0.026 24.717 0.029 24.725 0.029 24.413 0.025 24.375 0.025 24.425 0.025 24.370 0.025 24.412 0.025 24.515 0.025 24.396 0.025 24.403 0.025 24.497 0.025 24.500 0.025 24.618 0.027 24.738 0.029 24.575 0.026 24.819 0.030 24.773 0.029 24.674 0.028 24.303 0.025 24.293 0.025 24.318 0.025 24.367 0.025 24.503 0.026 24.379 0.025 24.358 0.025 24.442 0.025 24.497 0.026 24.505 0.025 24.624 0.028 24.437 0.025 24.355 0.025 24.639 0.028 24.758 0.031 24.307 0.025 24.496 0.025 24.530 0.025 24.462 0.025 24.503 0.025 24.492 0.025 24.516 0.025 24.793 0.029 24.809 0.029 
59784.397319 1 24.372 0.025 24.494 0.025 24.332 0.025 24.452 0.025 24.473 0.025 24.513 0.025 24.393 0.025 24.402 0.025 24.420 0.025 24.573 0.025 24.413 0.025 24.507 0.025 24.521 0.025 24.484 0.025 24.433 0.025 24.432 0.025 24.457 0.025 24.585 0.026 24.729 0.028 24.599 0.026 24.504 0.027 24.586 0.025 24.621 0.026 24.291 0.025 24.234 0.025 24.349 0.025 24.357 0.025 24.503 0.025 24.353 0.025 24.401 0.025 24.542 0.026 24.489 0.025 24.438 0.025 24.760 0.029 24.690 0.028 24.876 0.031 24.340 0.025 24.284 0.025 24.460 0.025 24.239 0.025 24.291 0.025 24.304 0.025 24.296 0.025 24.448 0.025 24.445 0.025 24.505 0.025 24.502 0.025 24.404 0.025 24.554 0.025              24.564 0.025 24.609 0.025 24.487 0.025 24.472 0.025 24.684 0.027 24.689 0.027 24.324 0.025 24.420 0.025 24.534 0.025 24.447 0.025 24.587 0.025 24.428 0.025 24.410 0.025 24.576 0.025 24.453 0.025 24.403 0.025 24.571 0.025 24.393 0.025 24.664 0.026 24.541 0.025 24.488 0.025 24.210 0.025 24.293 0.025 24.285 0.025 24.376 0.025 24.347 0.025 24.490 0.025 24.376 0.025 24.381 0.025 24.645 0.028 24.379 0.025 24.564 0.027 24.549 0.026 24.709 0.029 24.700 0.029 24.440 0.025 24.330 0.025 24.395 0.025 24.399 0.025 24.444 0.025 24.501 0.025 24.378 0.025 24.361 0.025 24.520 0.025 24.528 0.025 24.606 0.026 24.712 0.028 24.534 0.025 24.788 0.029 24.754 0.029 24.692 0.028 24.330 0.025 24.296 0.025 24.344 0.025 24.399 0.025 24.542 0.027 24.396 0.025 24.388 0.025 24.460 0.025 24.513 0.026 24.568 0.028 24.629 0.028 24.392 0.025 24.408 0.025 24.687 0.029 24.798 0.032 24.320 0.025 24.494 0.025 24.549 0.025 24.454 0.025 24.529 0.025 24.475 0.025 24.511 0.025 24.818 0.029 24.867 0.031 
59784.408130 1 24.455 0.025 24.388 0.025 24.395 0.025 24.402 0.025 24.507 0.025 24.524 0.025 24.399 0.025 24.374 0.025 24.419 0.025 24.575 0.026 24.481 0.025 24.596 0.026 24.536 0.025 24.448 0.025 24.409 0.025 24.480 0.025 24.469 0.025 24.612 0.026 24.692 0.027 24.629 0.026 24.577 0.026 24.624 0.026 24.684 0.027 24.292 0.025 24.317 0.025 24.392 0.025 24.413 0.025 24.441 0.025 24.375 0.025 24.388 0.025 24.519 0.025 24.528 0.026 24.410 0.025 24.738 0.028 24.739 0.029 24.906 0.031 24.341 0.025 24.285 0.025 24.483 0.025 24.252 0.025 24.311 0.025 24.307 0.025 24.316 0.025 24.450 0.025 24.398 0.025 24.508 0.025 24.541 0.025 24.367 0.025 24.491 0.025 24.640 0.027 24.536 0.025 24.696 0.026 24.422 0.025 24.482 0.025 24.671 0.027 24.746 0.028 24.286 0.025 24.430 0.025 24.548 0.025 24.423 0.025 24.557 0.025 24.374 0.025 24.430 0.025 24.457 0.025 24.439 0.025 24.357 0.025 24.616 0.025 24.328 0.025 24.722 0.027 24.524 0.025 24.513 0.025 24.264 0.025 24.320 0.025 24.290 0.025 24.348 0.025 24.403 0.025 24.554 0.026 24.411 0.025 24.375 0.025 24.621 0.028 24.424 0.025              24.579 0.027 24.687 0.029 24.670 0.028 24.492 0.025 24.336 0.025 24.427 0.025 24.456 0.025 24.501 0.025 24.588 0.026 24.431 0.025 24.439 0.025 24.525 0.025 24.502 0.025 24.586 0.026 24.663 0.028 24.550 0.025 24.745 0.028 24.726 0.028 24.710 0.029 24.372 0.025 24.255 0.025 24.318 0.025 24.417 0.025 24.517 0.026 24.394 0.025 24.400 0.025 24.494 0.025 24.574 0.027 24.573 0.027 24.557 0.026 24.429 0.025 24.374 0.025 24.710 0.029 24.828 0.033 24.288 0.025 24.485 0.025 24.607 0.025 24.466 0.025 24.562 0.025 24.497 0.025 24.541 0.025 24.857 0.030 24.846 0.030 
59784.417947 1 24.413 0.025 24.364 0.025 24.395 0.025 24.445 0.025 24.490 0.025 24.455 0.025 24.422 0.025 24.379 0.025 24.368 0.025 24.617 0.026 24.486 0.025 24.571 0.025 24.539 0.025 24.494 0.025 24.399 0.025 24.455 0.025 24.443 0.025 24.573 0.025 24.702 0.027 24.546 0.025 24.638 0.027 24.618 0.026 24.695 0.027 24.273 0.025 24.293 0.025 24.365 0.025 24.388 0.025 24.417 0.025 24.357 0.025 24.386 0.025 24.513 0.025 24.504 0.025 24.437 0.025 24.717 0.028 24.671 0.028 24.835 0.030 24.327 0.025 24.290 0.025 24.412 0.025 24.251 0.025 24.239 0.025 24.344 0.025 24.276 0.025 24.447 0.025 24.457 0.025 24.494 0.025 24.541 0.025 24.352 0.025 24.518 0.025 24.681 0.028 24.591 0.025 24.635 0.025 24.452 0.025 24.451 0.025 24.695 0.027 24.714 0.027 24.327 0.025 24.404 0.025 24.525 0.025 24.473 0.025 24.599 0.025 24.378 0.025 24.392 0.025 24.379 0.025 24.365 0.025 24.348 0.025 24.604 0.025 24.353 0.025 24.664 0.026 24.564 0.025 24.477 0.025 24.220 0.025 24.292 0.025 24.254 0.025 24.369 0.025 24.425 0.025 24.572 0.027 24.409 0.025 24.355 0.025 24.587 0.027 24.389 0.025              24.587 0.027 24.656 0.028 24.732 0.029 24.474 0.025 24.361 0.025 24.460 0.025 24.433 0.025 24.511 0.025 24.607 0.026 24.383 0.025 24.413 0.025 24.509 0.025 24.455 0.025 24.635 0.027 24.605 0.027 24.585 0.026 24.765 0.029 24.787 0.029 24.701 0.028 24.354 0.025 24.220 0.025 24.330 0.025 24.412 0.025 24.502 0.026 24.406 0.025 24.425 0.025 24.492 0.025 24.533 0.026 24.566 0.026 24.435 0.025 24.394 0.025 24.347 0.025 24.702 0.029 24.809 0.032 24.321 0.025 24.516 0.025 24.587 0.025 24.501 0.025 24.516 0.025 24.490 0.025 24.568 0.026 24.789 0.029 24.870 0.031 
59784.427764 1 24.447 0.025 24.313 0.025 24.365 0.025 24.483 0.025 24.551 0.025 24.438 0.025 24.399 0.025 24.400 0.025 24.449 0.025 24.539 0.025 24.481 0.025 24.570 0.025 24.509 0.025 24.531 0.025 24.422 0.025 24.476 0.025 24.499 0.025 24.581 0.025 24.709 0.027 24.619 0.026 24.557 0.025 24.593 0.026 24.641 0.026 24.239 0.025 24.295 0.025 24.352 0.025 24.409 0.025 24.386 0.025 24.375 0.025 24.412 0.025 24.586 0.027 24.530 0.026 24.417 0.025 24.712 0.028 24.704 0.029 24.890 0.031 24.329 0.025 24.258 0.025 24.414 0.025 24.324 0.025 24.280 0.025 24.357 0.025 24.281 0.025 24.468 0.025 24.445 0.025 24.465 0.025 24.539 0.025 24.403 0.025 24.496 0.025 24.664 0.027 24.560 0.025 24.648 0.025 24.504 0.025 24.435 0.025 24.626 0.026 24.692 0.026 24.298 0.025 24.444 0.025 24.562 0.025 24.439 0.025 24.552 0.025 24.410 0.025 24.404 0.025 24.379 0.025 24.420 0.025 24.343 0.025 24.628 0.025 24.349 0.025 24.672 0.026 24.568 0.025 24.552 0.025 24.281 0.025 24.316 0.025 24.309 0.025 24.367 0.025 24.369 0.025 24.567 0.027 24.381 0.025 24.336 0.025 24.553 0.026 24.431 0.025              24.560 0.027 24.620 0.027 24.694 0.029 24.479 0.025 24.341 0.025 24.438 0.025 24.467 0.025 24.491 0.025 24.610 0.027 24.383 0.025 24.449 0.025 24.484 0.025 24.510 0.025 24.599 0.026 24.622 0.027 24.548 0.025 24.753 0.029 24.813 0.030 24.705 0.028 24.363 0.025 24.271 0.025 24.350 0.025 24.420 0.025 24.428 0.025 24.439 0.025 24.380 0.025 24.488 0.025 24.503 0.026 24.574 0.027 24.417 0.025 24.400 0.025 24.348 0.025 24.709 0.029 24.858 0.034 24.328 0.025 24.518 0.025 24.640 0.025 24.476 0.025 24.514 0.025 24.513 0.025 24.614 0.026 24.883 0.030 24.886 0.031 
59784.437581 1 24.454 0.025 24.322 0.025 24.426 0.025 24.444 0.025 24.507 0.025 24.511 0.025 24.423 0.025 24.354 0.025 24.425 0.025 24.572 0.026 24.476 0.025 24.508 0.025 24.534 0.025 24.516 0.025 24.428 0.025 24.466 0.025 24.504 0.025 24.581 0.026 24.665 0.027 24.606 0.026 24.650 0.027 24.589 0.026 24.632 0.026 24.242 0.025 24.321 0.025 24.383 0.025 24.403 0.025 24.329 0.025 24.393 0.025 24.410 0.025 24.540 0.026 24.530 0.026 24.398 0.025 24.678 0.027 24.720 0.029 24.873 0.031 24.312 0.025 24.294 0.025 24.440 0.025 24.280 0.025 24.280 0.025 24.325 0.025 24.307 0.025 24.423 0.025 24.459 0.025 24.459 0.025 24.523 0.025 24.406 0.025 24.480 0.025 24.717 0.028 24.579 0.025 24.661 0.026 24.438 0.025 24.469 0.025 24.705 0.028 24.725 0.027 24.333 0.025 24.443 0.025 24.525 0.025 24.486 0.025 24.563 0.025 24.467 0.025 24.418 0.025 24.325 0.025 24.380 0.025 24.327 0.025 24.603 0.025 24.366 0.025 24.647 0.025 24.542 0.025 24.532 0.025 24.250 0.025 24.308 0.025 24.283 0.025 24.400 0.025 24.368 0.025 24.545 0.026 24.394 0.025 24.358 0.025 24.522 0.026 24.372 0.025              24.560 0.026 24.664 0.028 24.726 0.029 24.429 0.025 24.361 0.025 24.477 0.025 24.382 0.025 24.497 0.025 24.570 0.026 24.389 0.025 24.441 0.025 24.547 0.025 24.511 0.025 24.616 0.027 24.615 0.027 24.606 0.026 24.733 0.028 24.885 0.031 24.670 0.028 24.367 0.025 24.251 0.025 24.341 0.025 24.395 0.025 24.383 0.025 24.433 0.025 24.351 0.025 24.475 0.025 24.557 0.027 24.563 0.026 24.374 0.025 24.403 0.025 24.350 0.025 24.728 0.029 24.813 0.032 24.330 0.025 24.530 0.025 24.607 0.025 24.522 0.025 24.511 0.025 24.534 0.025 24.552 0.026 24.822 0.029 24.862 0.030 
59784.447399 1 24.431 0.025 24.307 0.025 24.404 0.025 24.476 0.025 24.517 0.025 24.516 0.025 24.456 0.025 24.417 0.025 24.481 0.025 24.563 0.025 24.426 0.025 24.549 0.025 24.574 0.026 24.546 0.025 24.402 0.025 24.507 0.025 24.465 0.025 24.566 0.025 24.651 0.026 24.642 0.026 24.590 0.026 24.597 0.026 24.671 0.027 24.266 0.025 24.279 0.025 24.368 0.025 24.404 0.025 24.331 0.025 24.375 0.025 24.416 0.025 24.521 0.025 24.568 0.027 24.416 0.025 24.626 0.026 24.692 0.028 24.845 0.030 24.285 0.025 24.296 0.025 24.431 0.025 24.287 0.025 24.261 0.025 24.351 0.025 24.311 0.025 24.487 0.025 24.423 0.025 24.421 0.025 24.535 0.025 24.424 0.025 24.421 0.025 24.661 0.027 24.565 0.025 24.666 0.026 24.458 0.025 24.398 0.025 24.685 0.027 24.736 0.027 24.330 0.025 24.421 0.025 24.543 0.025 24.485 0.025 24.495 0.025 24.471 0.025 24.460 0.025 24.308 0.025 24.407 0.025 24.370 0.025 24.615 0.025 24.328 0.025 24.622 0.025 24.613 0.025 24.547 0.025 24.271 0.025 24.306 0.025 24.285 0.025 24.391 0.025 24.435 0.025 24.567 0.027 24.477 0.025 24.347 0.025 24.529 0.026 24.418 0.025              24.616 0.027 24.623 0.027 24.715 0.029 24.481 0.025 24.288 0.025 24.474 0.025 24.431 0.025 24.501 0.025 24.578 0.026 24.425 0.025 24.417 0.025 24.502 0.025 24.466 0.025 24.597 0.026 24.586 0.026 24.592 0.026 24.716 0.028 24.740 0.028 24.714 0.029 24.351 0.025 24.227 0.025 24.337 0.025 24.428 0.025 24.396 0.025 24.424 0.025 24.383 0.025 24.466 0.025 24.547 0.026 24.545 0.026 24.370 0.025 24.383 0.025 24.354 0.025 24.675 0.028 24.818 0.033 24.271 0.025 24.534 0.025 24.651 0.026 24.475 0.025 24.590 0.025 24.496 0.025 24.568 0.026 24.834 0.029 24.897 0.031 
59784.457216 1 24.457 0.025 24.297 0.025 24.405 0.025 24.501 0.025 24.518 0.025 24.499 0.025 24.474 0.025 24.369 0.025 24.486 0.025 24.517 0.025 24.472 0.025 24.566 0.025 24.542 0.025 24.549 0.025 24.432 0.025 24.504 0.025 24.474 0.025 24.599 0.026 24.637 0.026 24.677 0.027 24.631 0.027 24.627 0.026 24.705 0.028 24.267 0.025 24.305 0.025 24.370 0.025 24.430 0.025 24.377 0.025 24.371 0.025 24.364 0.025 24.458 0.025 24.531 0.026 24.469 0.025 24.638 0.027 24.697 0.029 24.869 0.031 24.285 0.025 24.266 0.025 24.444 0.025 24.295 0.025 24.246 0.025 24.322 0.025 24.279 0.025 24.493 0.025 24.455 0.025 24.437 0.025 24.559 0.025 24.402 0.025 24.450 0.025 24.682 0.028 24.613 0.025 24.669 0.026 24.448 0.025 24.431 0.025 24.657 0.027 24.728 0.027 24.279 0.025 24.491 0.025 24.540 0.025 24.463 0.025 24.479 0.025 24.430 0.025 24.459 0.025 24.324 0.025 24.403 0.025 24.331 0.025 24.657 0.025 24.357 0.025 24.537 0.025 24.597 0.025 24.501 0.025 24.308 0.025 24.283 0.025 24.264 0.025 24.364 0.025 24.456 0.025 24.497 0.026 24.422 0.025 24.298 0.025 24.473 0.025 24.388 0.025              24.622 0.027 24.596 0.027 24.693 0.029 24.478 0.025 24.324 0.025 24.458 0.025 24.386 0.025 24.520 0.025 24.592 0.026 24.430 0.025 24.437 0.025 24.559 0.025 24.504 0.025 24.649 0.027 24.572 0.026 24.630 0.027 24.751 0.029 24.832 0.031 24.635 0.027 24.355 0.025 24.212 0.025 24.329 0.025 24.392 0.025 24.382 0.025 24.403 0.025 24.380 0.025 24.495 0.025 24.590 0.027 24.568 0.026 24.364 0.025 24.394 0.025 24.358 0.025 24.687 0.029 24.840 0.033 24.353 0.025 24.530 0.025 24.642 0.025 24.502 0.025 24.519 0.025 24.517 0.025 24.575 0.026 24.810 0.029 24.890 0.031 
59784.467033 1 24.465 0.025 24.278 0.025 24.419 0.025 24.516 0.025 24.519 0.025 24.469 0.025 24.468 0.025 24.393 0.025 24.453 0.025 24.545 0.025 24.476 0.025 24.526 0.025 24.589 0.026 24.506 0.025 24.437 0.025 24.486 0.025 24.477 0.025 24.579 0.025 24.660 0.027 24.666 0.027 24.569 0.025 24.578 0.025 24.636 0.026 24.262 0.025 24.299 0.025 24.368 0.025 24.405 0.025 24.298 0.025 24.360 0.025 24.350 0.025 24.440 0.025 24.537 0.026 24.418 0.025 24.543 0.025 24.752 0.029 24.834 0.030 24.303 0.025 24.276 0.025 24.440 0.025 24.270 0.025 24.269 0.025 24.354 0.025 24.281 0.025 24.453 0.025 24.476 0.025 24.426 0.025 24.521 0.025 24.457 0.025 24.403 0.025 24.673 0.028 24.579 0.025 24.730 0.027 24.468 0.025 24.426 0.025 24.708 0.028 24.701 0.027 24.306 0.025 24.479 0.025 24.555 0.025 24.499 0.025 24.401 0.025 24.455 0.025 24.491 0.025 24.329 0.025 24.406 0.025 24.369 0.025 24.647 0.025 24.338 0.025 24.517 0.025 24.587 0.025 24.503 0.025 24.292 0.025 24.282 0.025 24.298 0.025 24.381 0.025 24.500 0.026 24.478 0.025 24.452 0.025 24.333 0.025 24.446 0.025 24.400 0.025              24.637 0.028 24.639 0.028 24.727 0.029 24.467 0.025 24.348 0.025 24.463 0.025 24.439 0.025 24.496 0.025 24.553 0.025 24.413 0.025 24.438 0.025 24.575 0.026 24.524 0.025 24.641 0.027 24.620 0.027 24.596 0.026 24.695 0.027 24.797 0.030 24.646 0.027 24.402 0.025 24.224 0.025 24.373 0.025 24.437 0.025 24.369 0.025 24.431 0.025 24.396 0.025 24.485 0.025 24.516 0.026 24.593 0.027 24.360 0.025 24.412 0.025 24.342 0.025 24.750 0.030 24.805 0.032 24.333 0.025 24.539 0.025 24.630 0.025 24.526 0.025 24.558 0.025 24.499 0.025 24.596 0.026 24.848 0.030 24.952 0.033 
59784.477844 1 24.430 0.025 24.298 0.025 24.424 0.025              24.531 0.025 24.441 0.025 24.496 0.025 24.429 0.025 24.446 0.025 24.527 0.025 24.487 0.025 24.541 0.025 24.575 0.026 24.567 0.025 24.408 0.025 24.504 0.025 24.435 0.025 24.571 0.025 24.641 0.026 24.689 0.027 24.635 0.027 24.588 0.025 24.645 0.026 24.312 0.025 24.286 0.025 24.412 0.025 24.421 0.025 24.298 0.025 24.389 0.025 24.350 0.025 24.465 0.025 24.558 0.026 24.449 0.025 24.539 0.025 24.697 0.028 24.826 0.030 24.320 0.025 24.284 0.025 24.559 0.025 24.292 0.025 24.284 0.025 24.378 0.025 24.451 0.034 24.506 0.025 24.514 0.025 24.404 0.025 24.553 0.025 24.496 0.025 24.382 0.025 24.564 0.025 24.608 0.025 24.782 0.027 24.484 0.025 24.446 0.025 24.731 0.028 24.760 0.027 24.294 0.025 24.475 0.025 24.598 0.025 24.515 0.025 24.396 0.025 24.472 0.025 24.438 0.025 24.323 0.025 24.407 0.025 24.328 0.025 24.719 0.026 24.378 0.025 24.549 0.025 24.627 0.025 24.501 0.025 24.332 0.025 24.304 0.025 24.242 0.025 24.420 0.025 24.444 0.025 24.377 0.025 24.439 0.025 24.317 0.025 24.400 0.025 24.435 0.025 24.674 0.029 24.644 0.028 24.589 0.027 24.766 0.030 24.462 0.025 24.371 0.025 24.449 0.025 24.442 0.025 24.518 0.025 24.536 0.025 24.394 0.025 24.453 0.025 24.527 0.025 24.584 0.026 24.651 0.027 24.559 0.026 24.647 0.027 24.679 0.027 24.905 0.032 24.674 0.028 24.378 0.025 24.233 0.025 24.322 0.025 24.409 0.025 24.328 0.025 24.420 0.025 24.381 0.025 24.514 0.026 24.628 0.028 24.568 0.026 24.354 0.025 24.477 0.026 24.390 0.025 24.684 0.028 24.833 0.033 24.273 0.025 24.483 0.025 24.565 0.025 24.542 0.025 24.589 0.025 24.561 0.025 24.579 0.026 24.859 0.030 24.968 0.033 
59784.487661 1 24.451 0.025 24.309 0.025 24.396 0.025              24.590 0.025 24.376 0.025 24.499 0.025 24.431 0.025 24.481 0.025 24.522 0.025 24.491 0.025 24.527 0.025 24.611 0.026 24.614 0.026 24.418 0.025 24.510 0.025 24.458 0.025 24.557 0.025 24.648 0.026 24.747 0.028 24.597 0.026 24.623 0.026 24.680 0.027 24.296 0.025 24.272 0.025 24.412 0.025 24.432 0.025 24.311 0.025 24.386 0.025 24.385 0.025 24.456 0.025 24.524 0.026 24.452 0.025 24.492 0.025 24.671 0.028 24.762 0.029 24.292 0.025 24.297 0.025 24.549 0.025 24.267 0.025 24.269 0.025 24.341 0.025 24.413 0.033 24.538 0.025 24.504 0.025 24.429 0.025 24.617 0.025 24.513 0.025 24.405 0.025 24.521 0.025 24.671 0.026 24.759 0.027 24.468 0.025 24.478 0.025 24.715 0.028 24.764 0.028 24.337 0.025 24.490 0.025 24.587 0.025 24.494 0.025 24.394 0.025 24.505 0.025 24.441 0.025 24.291 0.025 24.397 0.025 24.357 0.025 24.766 0.027 24.320 0.025 24.469 0.025 24.617 0.025 24.523 0.025 24.320 0.025 24.314 0.025 24.343 0.025 24.383 0.025 24.507 0.026 24.377 0.025 24.470 0.025 24.300 0.025 24.356 0.025 24.392 0.025 24.674 0.028 24.679 0.028 24.616 0.027 24.774 0.030 24.507 0.025 24.356 0.025 24.497 0.025 24.438 0.025 24.544 0.025 24.486 0.025 24.360 0.025 24.465 0.025 24.583 0.026 24.594 0.026 24.712 0.028 24.543 0.026 24.655 0.027 24.640 0.027 24.931 0.033 24.659 0.028 24.435 0.025 24.238 0.025 24.333 0.025 24.430 0.025 24.321 0.025 24.486 0.025 24.399 0.025 24.489 0.025 24.567 0.027 24.585 0.027 24.338 0.025 24.386 0.025 24.375 0.025 24.672 0.028 24.813 0.033 24.281 0.025 24.455 0.025 24.500 0.025 24.517 0.025 24.617 0.025 24.567 0.025 24.593 0.026 24.844 0.030 25.014 0.034 
59784.497479 1 24.379 0.025 24.287 0.025 24.448 0.025              24.570 0.025 24.365 0.025 24.475 0.025 24.473 0.025 24.446 0.025 24.504 0.025 24.484 0.025 24.513 0.025 24.594 0.026 24.574 0.025 24.443 0.025 24.523 0.025 24.486 0.025 24.544 0.025 24.605 0.026 24.731 0.028 24.619 0.026 24.620 0.026 24.667 0.027 24.262 0.025 24.325 0.025 24.407 0.025 24.456 0.025 24.307 0.025 24.405 0.025 24.342 0.025 24.405 0.025 24.586 0.027 24.421 0.025 24.454 0.025 24.688 0.028 24.750 0.028 24.316 0.025 24.317 0.025 24.512 0.025 24.293 0.025 24.236 0.025 24.323 0.025 24.468 0.035 24.485 0.025 24.551 0.025 24.380 0.025 24.585 0.025 24.494 0.025 24.371 0.025 24.460 0.025 24.637 0.026 24.785 0.028 24.511 0.025 24.456 0.025 24.774 0.029 24.690 0.026 24.294 0.025 24.476 0.025 24.619 0.025 24.525 0.025 24.373 0.025 24.511 0.025 24.462 0.025 24.315 0.025 24.382 0.025 24.386 0.025 24.712 0.026 24.392 0.025 24.419 0.025 24.689 0.026 24.563 0.025 24.306 0.025 24.301 0.025 24.291 0.025 24.451 0.025 24.484 0.025 24.339 0.025 24.460 0.025 24.310 0.025 24.321 0.025 24.479 0.025 24.703 0.029 24.665 0.028 24.652 0.028 24.752 0.030 24.446 0.025 24.367 0.025 24.465 0.025 24.443 0.025 24.520 0.025 24.468 0.025 24.372 0.025 24.433 0.025 24.556 0.025 24.541 0.025 24.714 0.028 24.526 0.025 24.600 0.026 24.610 0.026 24.845 0.031 24.730 0.029 24.369 0.025 24.232 0.025 24.354 0.025 24.415 0.025 24.309 0.025 24.480 0.025 24.447 0.025 24.466 0.025 24.596 0.027 24.625 0.028 24.324 0.025 24.441 0.025 24.395 0.025 24.715 0.029 24.859 0.034 24.291 0.025 24.452 0.025 24.535 0.025 24.602 0.025 24.625 0.025 24.357 0.025 24.655 0.027 24.917 0.031 25.020 0.034 
59784.507296 1 24.367 0.025 24.289 0.025 24.437 0.025              24.568 0.025 24.341 0.025 24.461 0.025 24.426 0.025 24.483 0.025 24.484 0.025 24.483 0.025 24.517 0.025 24.630 0.027 24.578 0.025 24.402 0.025 24.478 0.025 24.446 0.025 24.518 0.025 24.599 0.026 24.740 0.028 24.628 0.026 24.577 0.025 24.668 0.027 24.275 0.025 24.298 0.025 24.449 0.025 24.437 0.025 24.317 0.025 24.396 0.025 24.341 0.025 24.389 0.025 24.521 0.026 24.448 0.025 24.506 0.025 24.671 0.028 24.784 0.029 24.271 0.025 24.291 0.025 24.576 0.025 24.274 0.025 24.250 0.025 24.387 0.025 24.474 0.035 24.523 0.025 24.534 0.025 24.398 0.025 24.610 0.025 24.503 0.025 24.378 0.025 24.465 0.025 24.631 0.025 24.741 0.027 24.520 0.025 24.455 0.025 24.720 0.028 24.676 0.026 24.308 0.025 24.470 0.025 24.541 0.025 24.488 0.025 24.385 0.025 24.488 0.025 24.489 0.025 24.266 0.025 24.400 0.025 24.355 0.025 24.568 0.025 24.370 0.025 24.433 0.025 24.649 0.025 24.493 0.025 24.306 0.025 24.320 0.025 24.300 0.025 24.433 0.025 24.492 0.025 24.317 0.025 24.435 0.025 24.307 0.025 24.348 0.025 24.427 0.025 24.721 0.030 24.640 0.028 24.664 0.028 24.696 0.029 24.439 0.025 24.343 0.025 24.519 0.025 24.449 0.025 24.531 0.025 24.432 0.025 24.353 0.025 24.461 0.025 24.596 0.026 24.552 0.025 24.649 0.027 24.567 0.026 24.652 0.027 24.642 0.027 24.792 0.030 24.687 0.028 24.429 0.025 24.240 0.025 24.360 0.025 24.477 0.025 24.292 0.025 24.453 0.025 24.411 0.025 24.485 0.025 24.615 0.028 24.648 0.028 24.366 0.025 24.435 0.025 24.403 0.025 24.625 0.027 24.829 0.033 24.318 0.025 24.424 0.025 24.453 0.025 24.552 0.025 24.596 0.025 24.544 0.025 24.588 0.026 24.867 0.030 25.009 0.034 
59784.517113 1 24.363 0.025 24.302 0.025 24.457 0.025              24.606 0.026 24.331 0.025 24.518 0.025 24.446 0.025 24.476 0.025 24.450 0.025 24.516 0.025 24.527 0.025 24.620 0.026 24.581 0.025 24.474 0.025 24.532 0.025 24.511 0.025 24.554 0.025 24.579 0.025 24.702 0.027 24.599 0.026 24.585 0.026 24.691 0.027 24.272 0.025 24.298 0.025 24.440 0.025 24.415 0.025 24.321 0.025 24.430 0.025 24.375 0.025 24.415 0.025 24.520 0.026 24.465 0.025 24.459 0.025 24.703 0.029 24.773 0.029 24.262 0.025 24.313 0.025 24.567 0.025 24.280 0.025 24.238 0.025 24.364 0.025 24.453 0.034 24.528 0.025 24.489 0.025 24.373 0.025 24.642 0.025 24.535 0.025 24.367 0.025 24.449 0.025 24.592 0.025 24.689 0.026 24.518 0.025 24.450 0.025 24.784 0.029 24.616 0.025 24.273 0.025 24.544 0.025 24.615 0.025 24.529 0.025 24.339 0.025 24.512 0.025 24.463 0.025 24.315 0.025 24.417 0.025 24.313 0.025 24.449 0.025 24.361 0.025 24.395 0.025 24.631 0.025 24.562 0.025 24.307 0.025 24.356 0.025 24.288 0.025 24.431 0.025 24.460 0.025 24.296 0.025 24.467 0.025 24.350 0.025 24.365 0.025 24.445 0.025 24.730 0.030 24.612 0.027 24.649 0.028 24.770 0.030 24.409 0.025 24.370 0.025 24.482 0.025 24.444 0.025 24.553 0.025 24.468 0.025 24.368 0.025 24.428 0.025 24.611 0.026 24.564 0.026 24.638 0.027 24.585 0.026 24.675 0.028 24.635 0.027 24.742 0.029 24.669 0.028 24.439 0.025 24.220 0.025 24.335 0.025 24.457 0.025 24.282 0.025 24.496 0.025 24.408 0.025 24.521 0.026 24.633 0.028 24.652 0.028 24.349 0.025 24.436 0.025 24.360 0.025 24.666 0.028 24.792 0.032 24.322 0.025 24.358 0.025 24.437 0.025 24.562 0.025 24.562 0.025 24.556 0.025 24.599 0.026 24.857 0.030 25.043 0.034 
59784.526930 1 24.305 0.025 24.293 0.025 24.447 0.025              24.602 0.026 24.337 0.025 24.483 0.025 24.446 0.025 24.500 0.025 24.421 0.025 24.493 0.025 24.510 0.025 24.657 0.027 24.548 0.025 24.436 0.025 24.502 0.025 24.495 0.025 24.582 0.025 24.568 0.025 24.708 0.027 24.629 0.026 24.607 0.026 24.680 0.027 24.303 0.025 24.383 0.025 24.419 0.025 24.499 0.025 24.301 0.025 24.410 0.025 24.406 0.025 24.404 0.025 24.527 0.026 24.501 0.025 24.530 0.025 24.680 0.028 24.769 0.029 24.275 0.025 24.267 0.025 24.574 0.025 24.250 0.025 24.187 0.025 24.349 0.025 24.469 0.034 24.461 0.025 24.537 0.025 24.352 0.025 24.628 0.025 24.527 0.025 24.344 0.025 24.384 0.025 24.713 0.027 24.610 0.025 24.551 0.025 24.503 0.025 24.780 0.029 24.642 0.025 24.281 0.025 24.461 0.025 24.623 0.025 24.555 0.025 24.355 0.025 24.502 0.025 24.489 0.025 24.291 0.025 24.396 0.025 24.333 0.025 24.440 0.025 24.330 0.025 24.414 0.025 24.642 0.025 24.559 0.025 24.302 0.025 24.331 0.025 24.335 0.025 24.441 0.025 24.496 0.025 24.324 0.025 24.458 0.025 24.305 0.025 24.332 0.025 24.480 0.025 24.748 0.030 24.695 0.029 24.648 0.028 24.709 0.029 24.393 0.025 24.367 0.025 24.519 0.025 24.450 0.025 24.555 0.025 24.471 0.025 24.416 0.025 24.464 0.025 24.608 0.026 24.628 0.027 24.652 0.027 24.503 0.025 24.682 0.028 24.639 0.027 24.741 0.029 24.635 0.027 24.428 0.025 24.210 0.025 24.350 0.025 24.426 0.025 24.248 0.025 24.475 0.025 24.464 0.025 24.478 0.025 24.641 0.028 24.675 0.028 24.359 0.025 24.449 0.025 24.360 0.025 24.670 0.028 24.777 0.032 24.284 0.025 24.343 0.025 24.369 0.025 24.534 0.025 24.607 0.025 24.604 0.025 24.611 0.026 24.910 0.031 24.978 0.033 
59784.536748 1 24.346 0.025 24.295 0.025 24.450 0.025              24.614 0.026 24.342 0.025 24.511 0.025 24.411 0.025 24.462 0.025 24.454 0.025 24.541 0.025 24.503 0.025 24.699 0.028 24.589 0.025 24.466 0.025 24.537 0.025 24.492 0.025 24.589 0.026 24.583 0.025 24.754 0.028 24.614 0.026 24.562 0.025 24.639 0.026 24.288 0.025 24.344 0.025 24.486 0.025 24.435 0.025 24.341 0.025 24.427 0.025 24.399 0.025 24.381 0.025 24.584 0.027 24.452 0.025 24.459 0.025 24.672 0.028 24.767 0.029 24.257 0.025 24.331 0.025 24.555 0.025 24.270 0.025 24.247 0.025 24.390 0.025 24.481 0.035 24.528 0.025 24.541 0.025 24.437 0.025 24.576 0.025 24.533 0.025 24.326 0.025 24.347 0.025 24.629 0.025 24.579 0.025 24.512 0.025 24.467 0.025 24.804 0.029 24.642 0.026 24.322 0.025 24.485 0.025 24.560 0.025 24.561 0.025 24.332 0.025 24.497 0.025 24.476 0.025 24.301 0.025 24.457 0.025 24.301 0.025 24.423 0.025 24.327 0.025 24.429 0.025 24.674 0.026 24.570 0.025 24.316 0.025 24.339 0.025 24.305 0.025 24.434 0.025 24.489 0.025 24.297 0.025 24.517 0.026 24.344 0.025 24.361 0.025 24.460 0.025 24.743 0.030 24.714 0.029 24.654 0.028 24.705 0.029 24.427 0.025 24.395 0.025 24.508 0.025 24.466 0.025 24.544 0.025 24.411 0.025 24.401 0.025 24.480 0.025 24.636 0.027 24.581 0.026 24.696 0.028 24.559 0.026 24.670 0.028 24.669 0.027 24.624 0.027 24.595 0.027 24.472 0.025 24.234 0.025 24.340 0.025 24.482 0.026 24.270 0.025 24.504 0.025 24.406 0.025 24.509 0.025 24.667 0.029 24.624 0.028 24.366 0.025 24.424 0.025 24.351 0.025 24.648 0.028 24.681 0.030 24.345 0.025 24.307 0.025 24.383 0.025 24.550 0.025 24.561 0.025 24.530 0.025 24.629 0.027 24.931 0.031 24.944 0.032 
59784.547559 1 24.279 0.025 24.307 0.025 24.479 0.025 24.516 0.025 24.636 0.026 24.307 0.025 24.478 0.025 24.419 0.025 24.546 0.025 24.431 0.025 24.536 0.025 24.539 0.025 24.698 0.028 24.559 0.025 24.478 0.025 24.576 0.026 24.537 0.026 24.617 0.026 24.600 0.026 24.692 0.027 24.607 0.026 24.600 0.026 24.726 0.028 24.231 0.025 24.309 0.025 24.490 0.025 24.502 0.025 24.329 0.025 24.453 0.025 24.408 0.025 24.394 0.025 24.507 0.026 24.439 0.025 24.490 0.025 24.707 0.029 24.786 0.029 24.312 0.025 24.334 0.025 24.447 0.025 24.300 0.025 24.263 0.025 24.397 0.025 24.263 0.025 24.531 0.025 24.525 0.025 24.379 0.025 24.575 0.025 24.487 0.025 24.346 0.025 24.375 0.025 24.660 0.026 24.543 0.025 24.543 0.025 24.505 0.025 24.820 0.030 24.655 0.026 24.291 0.025 24.459 0.025 24.478 0.025 24.577 0.025 24.359 0.025 24.561 0.025 24.486 0.025 24.331 0.025 24.472 0.025 24.341 0.025 24.396 0.025 24.352 0.025 24.387 0.025 24.700 0.027 24.589 0.026 24.313 0.025 24.358 0.025 24.336 0.025 24.443 0.025 24.455 0.025 24.269 0.025 24.460 0.025 24.376 0.025 24.360 0.025 24.481 0.025 24.639 0.029 24.679 0.029 24.656 0.028 24.715 0.030 24.371 0.025 24.380 0.025 24.513 0.025 24.445 0.025 24.565 0.026 24.443 0.025 24.405 0.025 24.470 0.025 24.627 0.027 24.585 0.026 24.683 0.028 24.566 0.026 24.649 0.027 24.731 0.028 24.612 0.026 24.658 0.028 24.473 0.025 24.203 0.025 24.379 0.025 24.472 0.026 24.295 0.025 24.516 0.026 24.444 0.025 24.586 0.027 24.695 0.029 24.565 0.027 24.359 0.025 24.419 0.025 24.384 0.025 24.628 0.028 24.764 0.032 24.318 0.025 24.319 0.025 24.391 0.025 24.559 0.025 24.612 0.025 24.571 0.025 24.633 0.027 24.907 0.031 24.775 0.029 
59784.557376 1 24.277 0.025 24.292 0.025 24.460 0.025 24.477 0.025 24.579 0.025 24.336 0.025 24.522 0.025 24.432 0.025 24.564 0.025 24.447 0.025 24.539 0.025 24.531 0.025 24.646 0.027 24.603 0.026 24.474 0.025 24.562 0.025 24.501 0.025 24.579 0.025 24.612 0.026 24.772 0.029 24.657 0.027 24.631 0.026 24.771 0.029 24.270 0.025 24.321 0.025 24.475 0.025 24.476 0.025 24.301 0.025 24.418 0.025 24.400 0.025 24.397 0.025 24.533 0.026 24.489 0.025 24.506 0.025 24.646 0.028 24.823 0.030 24.281 0.025 24.342 0.025 24.462 0.025 24.292 0.025 24.244 0.025 24.403 0.025 24.305 0.025 24.527 0.025 24.490 0.025 24.362 0.025 24.443 0.025 24.518 0.025 24.360 0.025 24.302 0.025 24.700 0.027 24.711 0.028 24.580 0.025 24.481 0.025 24.783 0.029 24.688 0.026 24.270 0.025 24.497 0.025 24.428 0.025 24.593 0.025 24.313 0.025 24.567 0.025 24.505 0.025 24.351 0.025 24.445 0.025 24.359 0.025 24.353 0.025 24.337 0.025 24.387 0.025 24.672 0.026 24.543 0.025 24.315 0.025 24.385 0.025 24.356 0.025 24.466 0.025 24.491 0.025 24.336 0.025 24.471 0.025 24.347 0.025 24.342 0.025 24.473 0.025 24.643 0.029 24.704 0.029 24.664 0.028 24.652 0.028 24.394 0.025 24.368 0.025 24.456 0.025 24.466 0.025 24.562 0.026 24.439 0.025 24.405 0.025 24.503 0.025 24.612 0.026 24.626 0.027 24.745 0.029 24.628 0.027 24.685 0.028 24.652 0.027 24.630 0.027 24.634 0.027 24.430 0.025 24.242 0.025 24.382 0.025 24.460 0.025 24.296 0.025 24.549 0.026 24.462 0.025 24.568 0.027 24.662 0.028 24.522 0.026 24.376 0.025 24.476 0.025 24.383 0.025 24.676 0.028 24.735 0.031 24.319 0.025 24.341 0.025 24.361 0.025 24.601 0.025 24.600 0.025 24.625 0.026 24.677 0.028 24.808 0.029 24.792 0.029 
59784.567193 1 24.226 0.025 24.306 0.025 24.429 0.025 24.425 0.025 24.528 0.025 24.306 0.025 24.504 0.025 24.479 0.025 24.530 0.025 24.425 0.025 24.514 0.025 24.564 0.025 24.608 0.026 24.613 0.026 24.508 0.025 24.504 0.025 24.503 0.025 24.594 0.026 24.654 0.027 24.656 0.027 24.639 0.027 24.633 0.026 24.714 0.028 24.272 0.025 24.335 0.025 24.488 0.025 24.537 0.026 24.340 0.025 24.471 0.025 24.413 0.025 24.417 0.025 24.514 0.026 24.478 0.025 24.470 0.025 24.668 0.028 24.798 0.030 24.269 0.025 24.335 0.025 24.426 0.025 24.295 0.025 24.265 0.025 24.388 0.025 24.250 0.025 24.512 0.025 24.526 0.025 24.417 0.025 24.477 0.025 24.446 0.025 24.367 0.025 24.345 0.025 24.651 0.026 24.464 0.025 24.519 0.025 24.503 0.025 24.732 0.028 24.598 0.025 24.307 0.025 24.492 0.025 24.397 0.025 24.585 0.025 24.365 0.025 24.565 0.025 24.535 0.025 24.335 0.025 24.514 0.025 24.369 0.025 24.396 0.025 24.351 0.025 24.402 0.025 24.651 0.025 24.641 0.027 24.402 0.025 24.404 0.025 24.368 0.025 24.448 0.025 24.494 0.026 24.319 0.025 24.498 0.025 24.347 0.025 24.354 0.025 24.479 0.025 24.615 0.028 24.616 0.027 24.727 0.029 24.625 0.028 24.355 0.025 24.397 0.025 24.489 0.025 24.494 0.025 24.627 0.026 24.406 0.025 24.419 0.025 24.483 0.025 24.666 0.027 24.630 0.027 24.765 0.029 24.576 0.026 24.689 0.028 24.691 0.027 24.590 0.026 24.635 0.027 24.437 0.025 24.239 0.025 24.436 0.025 24.484 0.026 24.241 0.025 24.520 0.026 24.431 0.025 24.626 0.028 24.655 0.028 24.529 0.026 24.365 0.025 24.397 0.025 24.321 0.025 24.635 0.028 24.746 0.031 24.350 0.025 24.357 0.025 24.378 0.025 24.597 0.025 24.553 0.025 24.625 0.025 24.623 0.027 24.859 0.030 24.704 0.027 
59784.577010 1 24.231 0.025 24.295 0.025 24.489 0.025 24.416 0.025 24.415 0.025 24.319 0.025 24.516 0.025 24.474 0.025 24.569 0.025 24.446 0.025 24.551 0.025 24.516 0.025 24.564 0.025 24.613 0.026 24.487 0.025 24.544 0.025 24.509 0.025 24.589 0.026 24.579 0.025 24.646 0.026 24.611 0.026 24.643 0.026 24.732 0.028 24.248 0.025 24.342 0.025 24.483 0.025 24.529 0.026 24.347 0.025 24.486 0.025 24.441 0.025 24.341 0.025 24.497 0.026 24.510 0.025 24.516 0.025 24.631 0.027 24.797 0.030 24.282 0.025 24.382 0.025 24.436 0.025 24.302 0.025 24.252 0.025 24.437 0.025 24.273 0.025 24.435 0.025 24.531 0.025 24.375 0.025 24.403 0.025 24.519 0.025 24.358 0.025 24.379 0.025 24.677 0.026 24.506 0.025 24.608 0.025 24.532 0.025 24.673 0.027 24.631 0.025 24.312 0.025 24.499 0.025 24.357 0.025 24.614 0.025 24.295 0.025 24.556 0.025 24.535 0.025 24.345 0.025 24.460 0.025 24.368 0.025 24.359 0.025 24.372 0.025 24.412 0.025 24.678 0.026 24.617 0.026 24.395 0.025 24.374 0.025 24.402 0.025 24.493 0.025 24.488 0.025 24.314 0.025 24.528 0.026 24.351 0.025 24.380 0.025 24.531 0.026 24.499 0.026 24.591 0.027 24.717 0.029 24.607 0.027 24.331 0.025 24.429 0.025 24.466 0.025 24.497 0.025 24.626 0.027 24.418 0.025 24.431 0.025 24.513 0.025 24.596 0.026 24.652 0.027 24.810 0.030 24.622 0.027 24.655 0.027 24.656 0.027 24.590 0.026 24.708 0.029 24.466 0.025 24.218 0.025 24.407 0.025 24.503 0.026 24.289 0.025 24.497 0.025 24.510 0.026 24.615 0.027 24.500 0.026 24.501 0.026 24.357 0.025 24.417 0.025 24.386 0.025 24.633 0.028 24.717 0.031 24.347 0.025 24.337 0.025 24.392 0.025 24.586 0.025 24.589 0.025 24.600 0.025 24.670 0.027 24.807 0.029 24.639 0.026 
59784.586827 1 24.242 0.025 24.284 0.025 24.503 0.025 24.379 0.025 24.408 0.025 24.291 0.025 24.521 0.025 24.517 0.025 24.566 0.025 24.429 0.025 24.581 0.025 24.564 0.025 24.557 0.025 24.642 0.026 24.470 0.025 24.556 0.025 24.547 0.026 24.634 0.027 24.602 0.026 24.641 0.026 24.607 0.026 24.638 0.026 24.758 0.029 24.292 0.025 24.346 0.025 24.501 0.025 24.561 0.026 24.298 0.025 24.474 0.025 24.434 0.025 24.385 0.025 24.547 0.026 24.500 0.025 24.505 0.025 24.657 0.028 24.813 0.030 24.275 0.025 24.414 0.025 24.408 0.025 24.294 0.025 24.253 0.025 24.424 0.025 24.284 0.025 24.463 0.025 24.531 0.025 24.351 0.025 24.358 0.025 24.528 0.025 24.370 0.025 24.363 0.025 24.657 0.026 24.446 0.025 24.573 0.025 24.550 0.025 24.659 0.027 24.615 0.025 24.270 0.025 24.580 0.025 24.325 0.025 24.561 0.025 24.357 0.025 24.561 0.025 24.541 0.025 24.316 0.025 24.480 0.025 24.404 0.025 24.359 0.025 24.347 0.025 24.373 0.025 24.679 0.026 24.618 0.026 24.354 0.025 24.394 0.025 24.387 0.025 24.466 0.025 24.478 0.025 24.321 0.025 24.503 0.025 24.371 0.025 24.400 0.025 24.518 0.025 24.493 0.026 24.565 0.026 24.748 0.030 24.578 0.027 24.307 0.025 24.433 0.025 24.440 0.025 24.530 0.025 24.636 0.027 24.440 0.025 24.457 0.025 24.508 0.025 24.612 0.026 24.649 0.027 24.784 0.030 24.602 0.027 24.727 0.028 24.661 0.027 24.605 0.026 24.648 0.027 24.485 0.026 24.235 0.025 24.426 0.025 24.550 0.027 24.293 0.025 24.514 0.026 24.491 0.025 24.610 0.027 24.451 0.025 24.429 0.025 24.336 0.025 24.424 0.025 24.364 0.025 24.682 0.029 24.711 0.030 24.321 0.025 24.290 0.025 24.402 0.025 24.577 0.025 24.557 0.025 24.628 0.025 24.731 0.029 24.769 0.028 24.635 0.026 
59784.596645 1 24.241 0.025 24.289 0.025 24.511 0.025 24.410 0.025 24.369 0.025 24.305 0.025 24.505 0.025 24.499 0.025 24.535 0.025 24.421 0.025 24.614 0.026 24.490 0.025 24.488 0.025 24.660 0.027 24.480 0.025 24.537 0.025 24.502 0.025 24.676 0.027 24.627 0.026 24.588 0.025 24.560 0.025 24.682 0.027 24.769 0.029 24.297 0.025 24.362 0.025 24.469 0.025 24.548 0.026 24.324 0.025 24.488 0.025 24.443 0.025 24.355 0.025 24.578 0.027 24.475 0.025 24.559 0.025 24.648 0.028 24.803 0.030 24.306 0.025 24.390 0.025 24.326 0.025 24.304 0.025 24.275 0.025 24.380 0.025 24.282 0.025 24.423 0.025 24.584 0.025 24.377 0.025 24.336 0.025 24.523 0.025 24.304 0.025 24.368 0.025 24.700 0.027 24.452 0.025 24.584 0.025 24.525 0.025 24.612 0.026 24.615 0.025 24.277 0.025 24.589 0.025 24.308 0.025 24.504 0.025 24.316 0.025 24.549 0.025 24.536 0.025 24.349 0.025 24.445 0.025 24.374 0.025 24.416 0.025 24.320 0.025 24.408 0.025 24.665 0.026 24.600 0.026 24.362 0.025 24.399 0.025 24.410 0.025 24.517 0.026 24.485 0.025 24.323 0.025 24.496 0.025 24.366 0.025 24.355 0.025 24.477 0.025 24.433 0.025 24.552 0.026 24.678 0.028 24.571 0.027 24.336 0.025 24.423 0.025 24.406 0.025 24.532 0.025 24.621 0.026 24.387 0.025 24.480 0.025 24.470 0.025 24.550 0.025 24.613 0.026 24.788 0.030 24.629 0.027 24.736 0.029 24.662 0.027 24.582 0.026 24.601 0.027 24.490 0.025 24.247 0.025 24.464 0.025 24.561 0.027 24.300 0.025 24.560 0.026 24.489 0.025 24.654 0.028 24.405 0.025 24.408 0.025 24.354 0.025 24.467 0.025 24.346 0.025 24.597 0.027 24.710 0.030 24.360 0.025 24.310 0.025 24.340 0.025 24.509 0.025 24.515 0.025 24.594 0.025 24.622 0.027 24.760 0.028 24.639 0.026 
59784.606462 1 24.241 0.025 24.296 0.025 24.499 0.025 24.391 0.025 24.355 0.025 24.294 0.025 24.568 0.026 24.488 0.025 24.566 0.025 24.428 0.025 24.577 0.025 24.564 0.025 24.475 0.025 24.653 0.027 24.528 0.025 24.596 0.026 24.517 0.025 24.605 0.026 24.605 0.026 24.603 0.026 24.625 0.026 24.639 0.026 24.711 0.027 24.312 0.025 24.366 0.025 24.492 0.025 24.551 0.026 24.347 0.025 24.447 0.025 24.466 0.025 24.364 0.025 24.552 0.026 24.467 0.025 24.545 0.025 24.614 0.027 24.836 0.030 24.307 0.025 24.400 0.025 24.323 0.025 24.306 0.025 24.229 0.025 24.402 0.025 24.291 0.025 24.444 0.025 24.621 0.025 24.345 0.025 24.357 0.025 24.578 0.025 24.345 0.025 24.356 0.025 24.715 0.027 24.510 0.025 24.611 0.025 24.505 0.025 24.533 0.025 24.634 0.026 24.295 0.025 24.581 0.025 24.297 0.025 24.461 0.025 24.294 0.025 24.568 0.025 24.597 0.025 24.313 0.025 24.462 0.025 24.373 0.025 24.377 0.025 24.371 0.025 24.412 0.025 24.595 0.025 24.629 0.026 24.364 0.025 24.391 0.025 24.363 0.025 24.483 0.025 24.565 0.027 24.307 0.025 24.507 0.025 24.377 0.025 24.365 0.025 24.502 0.025 24.406 0.025 24.549 0.026 24.721 0.029 24.583 0.027 24.291 0.025 24.430 0.025 24.423 0.025 24.494 0.025 24.604 0.026 24.365 0.025 24.485 0.025 24.523 0.025 24.592 0.026 24.649 0.027 24.759 0.029 24.621 0.027 24.685 0.028 24.636 0.026 24.583 0.026 24.675 0.028 24.449 0.025 24.216 0.025 24.438 0.025 24.496 0.026 24.297 0.025 24.546 0.026 24.498 0.025 24.587 0.027 24.388 0.025 24.426 0.025 24.321 0.025 24.444 0.025 24.365 0.025 24.642 0.028 24.733 0.031 24.321 0.025 24.328 0.025 24.357 0.025 24.538 0.025 24.495 0.025 24.608 0.025 24.641 0.027 24.812 0.029 24.681 0.027 


==> anc/datafile8.txt <==
Title: The JWST Resolved Stellar Populations Early Release Science Program. IX.
       The RR Lyrae Population in WlM with HST and JWST
Authors: Slaughter C.M., Skillman E.D., Savino A., Weisz D.R., Durbin M., 
         Anderson J., Boyer M.L., Cohen R.E., Cole A.A., Correnti M., 
         Dolphin A.E., Geha M.C., Gennaro M., Kallivayalil N., Kirby E.N., 
         McQuinn K.B.W., Newman M.J.B., Warfield J.T., Williams B.F. 
Table: HST Characteristic Parameters and MCMC Template-Fitting Output
================================================================================
Byte-by-byte Description of file: datafile8.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1-  5 I5     ---     ID          ID as output by DOLPHOT
   7- 14 F8.6   deg     RAdeg       Right ascension in degrees (J2000)
  16- 16 A1     ---     DE-         Sign of declination
  18- 25 F8.5   deg     DEdeg       Declination in degrees (J2000)
  27- 32 F6.3   ---     Chi2        Reduced chi-squared statistic of the best fit
  34- 35 A2     ---     Type        Pulsation type (RRab or RRc) of the best-fit template
  37- 41 F5.3   d       P           Best-fit period
  43- 47 F5.3   d     e_P           Lower uncertainty in P 
  49- 53 F5.3   d     E_P           Upper uncertainty in P 
  55- 59 F5.3   mag     F475W-Amp   Best-fit amplitude F475W data
  61- 65 F5.3   mag   e_F475W-Amp   Lower uncertainty in F475W-Amp 
  67- 71 F5.3   mag   E_F475W-Amp   Upper uncertainty in F475W-Amp 
  73- 78 F6.3   mag     F475W-mag   Best-fit mean magnitude F475W data
  80- 84 F5.3   mag   e_F475W-mag   Lower uncertainty in F475W-mag
  86- 90 F5.3   mag   E_F475W-mag   Upper uncertainty in F475W-mag 
  92- 96 F5.3   mag     F814W-Amp   Best-fit amplitude F814W data
  98-102 F5.3   mag   e_F814W-Amp   Lower uncertainty in F814W-Amp
 104-108 F5.3   mag   E_F814W-Amp   Upper uncertainty in F814W-Amp 
 110-115 F6.3   mag     F814W-mag   Best-fit mean magnitude F814W data
 117-121 F5.3   mag   e_F814W-mag   Lower uncertainty in F814W-mag
 123-127 F5.3   mag   E_F814W-mag   Upper uncertainty in F814W-mag 
--------------------------------------------------------------------------------
19208 0.481767 - 15.50679  5.031 c  0.417 0.007 0.008 0.539 0.125 0.118 25.664 0.041 0.040 0.268 0.111 0.106 24.942 0.037 0.038 
19995 0.521610 - 15.53124  3.810 c  0.330 0.006 0.006 0.395 0.111 0.108 25.440 0.035 0.034 0.104 0.070 0.101 24.897 0.033 0.039 
20302 0.498113 - 15.54788  5.392 ab 0.568 0.004 0.004 0.936 0.106 0.108 25.601 0.037 0.037 0.523 0.127 0.122 24.847 0.033 0.035 
20325 0.480847 - 15.50553  4.944 ab 0.607 0.017 0.024 0.503 0.199 0.204 25.512 0.049 0.044 0.269 0.161 0.150 24.824 0.036 0.036 
20406 0.492994 - 15.53332  2.084 ab 0.591 0.004 0.004 0.925 0.127 0.113 25.534 0.036 0.039 0.615 0.125 0.122 24.875 0.035 0.035 
20439 0.523921 - 15.53590  2.149 ab 0.593 0.005 0.005 0.914 0.106 0.103 25.562 0.034 0.037 0.585 0.120 0.121 24.810 0.033 0.031 
20484 0.500422 - 15.54550  2.302 ab 0.597 0.005 0.005 1.051 0.104 0.110 25.579 0.038 0.038 0.565 0.103 0.104 24.888 0.034 0.035 
20544 0.463439 - 15.50741  2.247 ab 0.584 0.003 0.004 1.078 0.107 0.107 25.539 0.036 0.034 0.640 0.132 0.140 24.889 0.037 0.037 
20634 0.504575 - 15.54471  2.925 ab 0.662 0.006 0.007 0.755 0.112 0.116 25.606 0.037 0.037 0.417 0.124 0.122 24.848 0.033 0.034 
20693 0.493554 - 15.50063  3.300 ab 0.631 0.009 0.011 0.641 0.109 0.122 25.642 0.039 0.037 0.336 0.128 0.118 24.798 0.034 0.033 
21006 0.482622 - 15.52832  2.114 ab 0.676 0.013 0.018 0.525 0.104 0.106 25.610 0.041 0.040 0.315 0.115 0.114 24.846 0.032 0.035 
21121 0.515804 - 15.52469 12.237 c  0.419 0.007 0.008 0.512 0.110 0.108 25.563 0.037 0.037 0.256 0.096 0.097 24.883 0.033 0.034 
21231 0.473892 - 15.52727  2.056 ab 0.589 0.009 0.008 0.964 0.139 0.172 25.570 0.069 0.060 0.639 0.116 0.131 24.820 0.036 0.036 
21253 0.508517 - 15.51046  5.603 c  0.428 0.006 0.006 0.473 0.101 0.105 25.580 0.036 0.034 0.234 0.127 0.111 24.893 0.034 0.036 
21369 0.519074 - 15.51992  3.054 ab 0.571 0.006 0.006 0.834 0.106 0.107 25.617 0.038 0.037 0.412 0.113 0.121 24.903 0.037 0.037 
21452 0.516531 - 15.49359  2.262 ab 0.642 0.005 0.005 0.871 0.119 0.114 25.656 0.037 0.038 0.468 0.116 0.118 24.874 0.034 0.036 
21551 0.474385 - 15.55330  2.168 ab 0.715 0.010 0.015 0.665 0.127 0.127 25.651 0.039 0.042 0.376 0.130 0.126 24.853 0.035 0.033 
21560 0.509681 - 15.54655  2.655 ab 0.615 0.006 0.006 0.752 0.118 0.115 25.643 0.038 0.039 0.397 0.123 0.121 24.836 0.036 0.035 
21582 0.472736 - 15.53281  2.522 ab 0.608 0.005 0.006 0.850 0.117 0.118 25.621 0.038 0.039 0.440 0.136 0.136 24.892 0.035 0.039 
21597 0.507182 - 15.53619  1.990 ab 0.659 0.024 0.027 0.454 0.153 0.137 25.653 0.043 0.043 0.142 0.097 0.118 24.835 0.034 0.035 
21601 0.488839 - 15.50809  2.962 ab 0.606 0.005 0.004 1.106 0.133 0.128 25.654 0.043 0.040 0.611 0.127 0.126 24.938 0.039 0.039 
21621 0.503533 - 15.51642  2.376 c  0.346 0.005 0.006 0.491 0.102 0.103 25.483 0.034 0.036 0.180 0.112 0.123 25.014 0.038 0.040 
21638 0.495876 - 15.53567  5.051 ab 0.589 0.007 0.007 1.089 0.130 0.128 25.647 0.045 0.042 0.472 0.120 0.120 24.934 0.036 0.035 
21645 0.485637 - 15.49874  2.416 ab 0.683 0.011 0.011 0.963 0.122 0.126 25.679 0.043 0.041 0.502 0.121 0.118 24.893 0.038 0.039 
21670 0.477222 - 15.54834  3.406 ab 0.600 0.004 0.005 0.848 0.120 0.122 25.632 0.038 0.037 0.476 0.126 0.129 24.932 0.037 0.036 
21716 0.469367 - 15.53076  2.618 ab 0.593 0.006 0.005 1.026 0.148 0.147 25.650 0.039 0.042 0.536 0.118 0.125 24.935 0.035 0.036 
21802 0.480120 - 15.53401  3.782 ab 0.600 0.003 0.004 1.064 0.121 0.117 25.659 0.039 0.040 0.644 0.114 0.125 24.943 0.037 0.037 
21818 0.493732 - 15.53667  2.142 ab 0.587 0.006 0.005 1.200 0.112 0.109 25.610 0.040 0.040 0.728 0.124 0.131 24.943 0.037 0.037 
21895 0.483337 - 15.52022  2.985 ab 0.633 0.017 0.020 0.424 0.124 0.126 25.679 0.044 0.041 0.324 0.137 0.128 24.892 0.036 0.037 
21926 0.524347 - 15.53947  3.769 ab 0.594 0.005 0.005 1.108 0.128 0.133 25.635 0.040 0.042 0.533 0.105 0.105 24.940 0.036 0.035 
22041 0.510918 - 15.51355  2.790 ab 0.597 0.005 0.006 0.768 0.119 0.122 25.682 0.039 0.040 0.362 0.105 0.112 24.926 0.035 0.034 
22125 0.472871 - 15.54334  1.827 ab 0.599 0.010 0.010 0.867 0.117 0.126 25.641 0.042 0.040 0.398 0.106 0.105 24.910 0.036 0.037 
22138 0.467767 - 15.53807  4.556 c  0.397 0.008 0.007 0.450 0.110 0.117 25.579 0.037 0.038 0.250 0.118 0.111 24.943 0.037 0.037 
22254 0.510444 - 15.52378  1.925 ab 0.617 0.008 0.008 0.697 0.119 0.116 25.675 0.042 0.038 0.414 0.130 0.125 24.907 0.036 0.035 
22316 0.478372 - 15.51249  2.474 ab 0.656 0.015 0.015 0.550 0.127 0.135 25.707 0.044 0.043 0.291 0.127 0.121 24.903 0.038 0.040 
22383 0.477830 - 15.50172  2.342 ab 0.599 0.012 0.013 0.838 0.149 0.153 25.677 0.044 0.042 0.344 0.151 0.157 24.836 0.035 0.034 
22430 0.516880 - 15.50168  1.808 ab 0.572 0.004 0.004 1.122 0.138 0.141 25.694 0.040 0.038 0.609 0.126 0.122 24.977 0.037 0.038 
22435 0.495789 - 15.53138  2.782 ab 0.631 0.011 0.009 0.552 0.111 0.108 25.715 0.041 0.042 0.481 0.128 0.118 24.889 0.036 0.037 
22450 0.472474 - 15.53231  1.829 ab 0.605 0.005 0.005 0.924 0.116 0.120 25.688 0.042 0.042 0.609 0.115 0.120 24.942 0.035 0.035 
22587 0.507484 - 15.53612  2.289 ab 0.566 0.007 0.008 1.048 0.137 0.144 25.642 0.048 0.045 0.640 0.138 0.142 24.914 0.037 0.039 
22685 0.521711 - 15.53752  4.041 ab 0.609 0.011 0.011 0.772 0.112 0.142 25.749 0.066 0.052 0.508 0.121 0.116 24.936 0.045 0.046 
22723 0.479197 - 15.55164  2.037 ab 0.591 0.010 0.010 0.971 0.136 0.138 25.645 0.044 0.045 0.517 0.129 0.130 24.946 0.037 0.038 
22820 0.485512 - 15.51483  1.701 ab 0.644 0.009 0.009 1.038 0.137 0.132 25.723 0.043 0.042 0.489 0.134 0.140 24.958 0.040 0.040 
22827 0.508548 - 15.49811  2.423 ab 0.631 0.007 0.008 0.652 0.139 0.143 25.747 0.041 0.039 0.429 0.123 0.128 24.957 0.036 0.037 
22829 0.506798 - 15.54708  1.503 ab 0.623 0.010 0.011 0.829 0.122 0.120 25.757 0.046 0.045 0.453 0.132 0.132 24.946 0.039 0.037 
22884 0.514610 - 15.48944  2.732 ab 0.662 0.012 0.013 0.516 0.126 0.123 25.762 0.042 0.043 0.282 0.133 0.130 24.926 0.037 0.036 
22930 0.520298 - 15.52906  1.831 ab 0.639 0.020 0.022 0.538 0.164 0.167 25.720 0.045 0.042 0.282 0.161 0.157 24.914 0.036 0.034 
22993 0.505176 - 15.54358  2.881 c  0.377 0.005 0.005 0.578 0.106 0.107 25.669 0.038 0.039 0.393 0.121 0.116 25.023 0.038 0.038 
23064 0.500117 - 15.51213  4.584 ab 0.571 0.006 0.006 1.289 0.132 0.123 25.715 0.043 0.041 0.789 0.141 0.141 24.981 0.039 0.040 
23069 0.488018 - 15.52308  2.144 c  0.324 0.003 0.003 0.643 0.112 0.114 25.555 0.040 0.039 0.377 0.114 0.115 25.065 0.038 0.038 
23197 0.524103 - 15.53203  2.646 ab 0.589 0.014 0.014 0.724 0.132 0.139 25.692 0.041 0.040 0.351 0.108 0.106 24.944 0.039 0.038 
23319 0.474799 - 15.52678  7.207 ab 0.644 0.025 0.034 0.487 0.141 0.128 25.704 0.045 0.047 0.183 0.120 0.136 24.935 0.034 0.033 
23340 0.514750 - 15.49147  3.908 ab 0.626 0.014 0.017 0.653 0.129 0.130 25.731 0.043 0.044 0.368 0.119 0.130 24.940 0.037 0.037 
23355 0.480052 - 15.51403  3.497 ab 0.591 0.019 0.021 0.487 0.126 0.130 25.729 0.044 0.045 0.151 0.097 0.116 24.951 0.038 0.042 
23440 0.507843 - 15.50094  1.919 ab 0.613 0.007 0.008 0.876 0.129 0.134 25.785 0.041 0.039 0.493 0.130 0.123 24.991 0.038 0.038 
23491 0.502825 - 15.51127  1.857 ab 0.603 0.008 0.008 0.763 0.142 0.133 25.785 0.040 0.045 0.384 0.147 0.129 24.981 0.040 0.039 
23498 0.509041 - 15.52377  2.860 ab 0.594 0.012 0.011 1.005 0.150 0.150 25.702 0.045 0.046 0.574 0.145 0.151 24.929 0.041 0.040 
23527 0.464600 - 15.50408  1.409 ab 0.617 0.012 0.012 0.789 0.168 0.200 25.739 0.064 0.061 0.443 0.126 0.130 24.946 0.038 0.038 
23548 0.505051 - 15.50725  1.426 ab 0.589 0.006 0.007 0.893 0.131 0.131 25.810 0.040 0.040 0.482 0.118 0.117 24.990 0.036 0.035 
23669 0.492273 - 15.51285 10.171 ab 0.627 0.018 0.024 0.662 0.148 0.140 25.782 0.046 0.047 0.310 0.182 0.185 24.975 0.043 0.043 
23698 0.478051 - 15.53080  1.961 ab 0.606 0.009 0.009 0.802 0.111 0.116 25.762 0.048 0.046 0.538 0.133 0.132 24.981 0.038 0.039 
23699 0.506649 - 15.51737  7.531 c  0.390 0.009 0.011 0.414 0.153 0.132 25.704 0.038 0.037 0.154 0.103 0.123 25.012 0.039 0.039 
23715 0.496778 - 15.49514  1.335 ab 0.591 0.008 0.008 0.742 0.135 0.133 25.841 0.044 0.044 0.465 0.130 0.126 24.962 0.039 0.039 
23795 0.499931 - 15.51022  2.544 ab 0.637 0.014 0.016 0.547 0.129 0.141 25.863 0.042 0.042 0.259 0.138 0.118 24.963 0.038 0.033 
23808 0.493506 - 15.49484  2.625 ab 0.613 0.009 0.011 0.663 0.137 0.145 25.868 0.045 0.044 0.266 0.160 0.146 24.938 0.037 0.038 
23838 0.513163 - 15.49061  1.839 ab 0.622 0.010 0.010 0.663 0.126 0.130 25.759 0.043 0.044 0.334 0.113 0.111 24.999 0.037 0.036 
23854 0.499941 - 15.51808  2.867 ab 0.668 0.023 0.036 0.428 0.157 0.134 25.825 0.046 0.045 0.209 0.138 0.161 24.970 0.040 0.037 
23862 0.479167 - 15.51405 16.813 ab 0.589 0.012 0.008 0.677 0.133 0.135 25.827 0.050 0.047 0.676 0.118 0.121 24.901 0.043 0.044 
23863 0.470781 - 15.52546  2.092 ab 0.588 0.010 0.010 0.935 0.147 0.166 25.731 0.065 0.064 0.419 0.164 0.203 24.960 0.050 0.048 
23867 0.488205 - 15.50892 10.684 c  0.395 0.008 0.010 0.597 0.111 0.115 25.724 0.042 0.040 0.259 0.131 0.119 25.007 0.041 0.041 
23891 0.485862 - 15.51007  2.217 ab 0.606 0.010 0.012 0.764 0.164 0.169 25.846 0.056 0.054 0.332 0.131 0.128 24.980 0.040 0.039 
23973 0.506920 - 15.51117  1.892 ab 0.591 0.008 0.008 1.014 0.125 0.132 25.750 0.046 0.045 0.517 0.121 0.121 25.002 0.041 0.040 
23981 0.486185 - 15.54325  1.474 ab 0.610 0.013 0.014 0.742 0.134 0.138 25.728 0.042 0.042 0.433 0.147 0.150 24.975 0.036 0.038 
24045 0.504632 - 15.53803  7.281 c  0.388 0.011 0.016 0.346 0.150 0.127 25.720 0.040 0.040 0.124 0.087 0.123 25.042 0.041 0.038 
24082 0.493924 - 15.54814  1.558 ab 0.578 0.008 0.010 0.802 0.120 0.125 25.712 0.042 0.043 0.590 0.143 0.137 25.019 0.044 0.041 
24178 0.516287 - 15.52634  1.541 ab 0.633 0.024 0.038 0.463 0.185 0.152 25.811 0.045 0.046 0.217 0.135 0.140 25.006 0.039 0.037 
24185 0.508030 - 15.51244  2.457 ab 0.554 0.009 0.013 0.618 0.119 0.124 25.755 0.040 0.043 0.357 0.125 0.117 24.992 0.039 0.038 
24239 0.508357 - 15.50389  6.819 c  0.364 0.005 0.005 0.588 0.117 0.116 25.701 0.042 0.040 0.275 0.126 0.123 25.111 0.040 0.040 
24276 0.513990 - 15.50354  2.050 ab 0.597 0.011 0.010 0.909 0.157 0.159 25.781 0.047 0.048 0.620 0.150 0.155 24.980 0.041 0.041 
24337 0.509468 - 15.51071  5.693 c  0.374 0.006 0.006 0.544 0.120 0.124 25.718 0.039 0.040 0.288 0.117 0.114 25.055 0.037 0.039 
24351 0.476784 - 15.50060  1.730 ab 0.605 0.007 0.007 0.810 0.152 0.150 25.856 0.042 0.042 0.430 0.124 0.128 25.015 0.038 0.037 
24421 0.520663 - 15.52498  1.526 ab 0.557 0.007 0.008 0.831 0.118 0.120 25.723 0.041 0.042 0.431 0.141 0.143 25.038 0.039 0.039 
24423 0.517178 - 15.50888  2.035 c  0.378 0.006 0.007 0.441 0.114 0.113 25.720 0.041 0.038 0.286 0.120 0.114 25.082 0.039 0.038 
24452 0.509206 - 15.54424  1.925 ab 0.583 0.010 0.012 0.743 0.135 0.145 25.794 0.047 0.044 0.455 0.152 0.150 25.022 0.042 0.039 
24477 0.489773 - 15.50542  2.283 ab 0.626 0.011 0.011 0.815 0.135 0.135 25.888 0.046 0.048 0.386 0.136 0.148 25.001 0.039 0.038 
24519 0.483661 - 15.52168  3.446 ab 0.575 0.004 0.004 1.074 0.132 0.127 25.800 0.044 0.044 0.656 0.133 0.130 25.086 0.041 0.042 
24544 0.483108 - 15.52844  2.422 ab 0.652 0.040 0.045 0.414 0.209 0.161 25.822 0.046 0.047 0.143 0.101 0.130 24.984 0.037 0.038 
24549 0.500638 - 15.51286  2.333 ab 0.541 0.007 0.007 0.757 0.126 0.132 25.803 0.042 0.043 0.537 0.137 0.135 25.082 0.040 0.041 
24601 0.487797 - 15.49516  3.451 ab 0.632 0.013 0.012 0.631 0.129 0.133 25.875 0.048 0.047 0.323 0.146 0.136 25.006 0.039 0.036 
24606 0.483631 - 15.50441  3.612 c  0.380 0.006 0.007 0.563 0.132 0.125 25.762 0.043 0.044 0.215 0.134 0.138 25.085 0.043 0.043 
24619 0.474825 - 15.49982  1.889 ab 0.587 0.008 0.008 0.769 0.157 0.152 25.842 0.043 0.044 0.352 0.178 0.155 25.026 0.041 0.041 
24688 0.480140 - 15.50896  2.347 ab 0.579 0.009 0.010 1.014 0.144 0.140 25.783 0.047 0.046 0.475 0.152 0.154 25.033 0.041 0.042 
24772 0.487329 - 15.51667  2.952 ab 0.650 0.026 0.032 0.537 0.155 0.148 25.868 0.047 0.048 0.265 0.128 0.121 24.970 0.039 0.040 
24848 0.495201 - 15.50680  2.026 ab 0.595 0.018 0.022 0.595 0.169 0.158 25.876 0.050 0.052 0.225 0.139 0.136 25.002 0.042 0.040 
24884 0.475586 - 15.50041  2.083 ab 0.578 0.007 0.006 1.006 0.170 0.169 25.820 0.047 0.045 0.642 0.158 0.153 25.028 0.039 0.041 
24909 0.486729 - 15.50837  8.158 c  0.375 0.009 0.010 0.471 0.131 0.133 25.728 0.042 0.043 0.260 0.143 0.134 25.092 0.044 0.040 
25157 0.490591 - 15.49442  4.117 ab 0.564 0.009 0.009 0.741 0.152 0.146 25.886 0.048 0.046 0.286 0.145 0.130 25.074 0.042 0.042 
25516 0.504400 - 15.51125  1.729 ab 0.668 0.033 0.041 0.402 0.128 0.159 25.941 0.050 0.044 0.297 0.072 0.114 25.024 0.039 0.038 
25844 0.475218 - 15.49818  1.278 ab 0.618 0.018 0.020 0.660 0.206 0.200 25.878 0.051 0.048 0.407 0.156 0.141 25.041 0.042 0.042 
27165 0.493828 - 15.50734  1.879 ab 0.574 0.009 0.010 1.007 0.163 0.176 26.003 0.056 0.055 0.545 0.153 0.153 25.086 0.038 0.040 
28037 0.503707 - 15.50778  1.607 ab 0.583 0.010 0.008 0.783 0.172 0.180 26.029 0.054 0.052 0.359 0.179 0.167 25.140 0.044 0.045 


==> anc/datafile9.txt <==
Title: The JWST Resolved Stellar Populations Early Release Science Program. IX.
       The RR Lyrae Population in WlM with HST and JWST
Authors: Slaughter C.M., Skillman E.D., Savino A., Weisz D.R., Durbin M., 
         Anderson J., Boyer M.L., Cohen R.E., Cole A.A., Correnti M., 
         Dolphin A.E., Geha M.C., Gennaro M., Kallivayalil N., Kirby E.N., 
         McQuinn K.B.W., Newman M.J.B., Warfield J.T., Williams B.F. 
Table: JWST Characteristic Parameters and MCMC Template-Fitting Output
================================================================================
Byte-by-byte Description of file: datafile9.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label      Explanations
--------------------------------------------------------------------------------
   1-  7 I7     ---     ID         ID as output by DOLPHOT
   9- 13 I5     ---     ID-HST     ID from HST catalog as output by DOLPHOT
  15- 22 F8.6   deg     RAdeg      Right ascension in degrees (J2000)
  24- 24 A1     ---     DE-        Sign of declination
  26- 33 F8.5   deg     DEdeg      Declination in degrees (J2000)
  35- 39 F5.3   ---     Chi2       Reduced chi-squared statistic of the best fit
  41- 42 A2     ---     Type       Pulsation type (RRab or RRc) of the best-fit template
  44- 48 F5.3   d       P          Best-fit period (1)
  50- 54 F5.3   d     e_P          Lower uncertainty in period
  56- 60 F5.3   d     E_P          Upper uncertainty in period
  62- 66 F5.3   mag     F090W-Amp  Best-fit amplitude F090W data
  68- 72 F5.3   mag   e_F090W-Amp  Lower uncertainty in F090W-Amp
  74- 78 F5.3   mag   E_F090W-Amp  Upper uncertainty in F090W-Amp
  80- 85 F6.3   mag     F090W-mag  Best-fit mean magnitude F090W data
  87- 91 F5.3   mag   e_F090W-mag  Lower uncertainty in F090W-mag
  93- 97 F5.3   mag   E_F090W-mag  Upper uncertainty in F090W-mag
  99-103 F5.3   mag     F150W-Amp  Best-fit amplitude F150W data
 105-109 F5.3   mag   e_F150W-Amp  Lower uncertainty in F150W-Amp
 111-115 F5.3   mag   E_F150W-Amp  Upper uncertainty in F150W-Amp
 117-122 F6.3   mag     F150W-mag  Best-fit mean magnitude F150W data
 124-128 F5.3   mag   e_F150W-mag  Lower uncertainty in F150W-mag
 130-134 F5.3   mag   E_F150W-mag  Upper uncertainty in F150W-mag
--------------------------------------------------------------------------------
Note (1): The periods (and associated uncertainties) reported here are those
          derived from the MCMC template-fitting of the corresponding HST data
--------------------------------------------------------------------------------
 997168 22316 0.478342 - 15.51247 0.990 ab 0.656 0.015 0.015 0.267 0.068 0.068 24.836 0.025 0.026 0.353 0.191 0.261 24.330 0.056 0.086 
 997243 22820 0.485481 - 15.51481 0.475 ab 0.644 0.009 0.009 0.554 0.069 0.070 24.916 0.025 0.024 0.299 0.185 0.363 24.366 0.066 0.108 
 997252 21895 0.483306 - 15.52021 1.105 ab 0.633 0.017 0.020 0.314 0.066 0.069 24.924 0.025 0.025 0.320 0.241 0.518 24.392 0.075 0.128 
 997260 24772 0.487298 - 15.51666 0.721 ab 0.650 0.026 0.032 0.336 0.102 0.109 24.927 0.030 0.032 0.324 0.157 0.223 24.422 0.066 0.084 
 997287 21601 0.488808 - 15.50807 1.793 ab 0.606 0.005 0.004 0.494 0.093 0.077 24.920 0.030 0.026 0.321 0.145 0.187 24.446 0.061 0.071 
 997305 23669 0.492242 - 15.51283 1.218 ab 0.627 0.018 0.024 0.396 0.144 0.169 24.882 0.072 0.060 0.255 0.080 0.072 24.376 0.032 0.030 
 997322 23862 0.479136 - 15.51403 1.038 ab 0.589 0.012 0.008 0.412 0.073 0.071 24.963 0.024 0.024 0.218 0.121 0.164 24.451 0.054 0.062 
 997372 23355 0.480022 - 15.51402 1.384 ab 0.591 0.019 0.021 0.428 0.172 0.198 25.040 0.065 0.057 0.326 0.129 0.232 24.437 0.044 0.068 
 997390 23891 0.485831 - 15.51005 1.014 ab 0.606 0.010 0.012 0.460 0.140 0.146 24.985 0.070 0.060 0.277 0.074 0.075 24.437 0.031 0.031 
 997403 24688 0.480110 - 15.50894 1.186 ab 0.579 0.009 0.010 0.543 0.074 0.073 25.040 0.026 0.026 0.204 0.130 0.226 24.465 0.051 0.071 
 997436 24519 0.483631 - 15.52166 1.832 ab 0.575 0.004 0.004 0.442 0.093 0.087 25.001 0.024 0.023 0.358 0.115 0.116 24.497 0.040 0.037 
 997550 23867 0.488174 - 15.50891 1.722 c  0.395 0.008 0.010 0.246 0.068 0.068 25.080 0.025 0.024 0.125 0.083 0.100 24.584 0.033 0.032 
 997606 23069 0.487990 - 15.52306 0.859 c  0.324 0.003 0.003 0.341 0.069 0.069 25.063 0.027 0.025 0.110 0.074 0.090 24.684 0.031 0.030 
 997614 24909 0.486698 - 15.50835 1.405 c  0.375 0.009 0.010 0.406 0.070 0.070 25.071 0.025 0.025 0.126 0.086 0.109 24.665 0.033 0.032 
1150540 21253 0.508486 - 15.51044 0.836 c  0.425 0.008 0.008 0.182 0.068 0.066 24.877 0.023 0.023 0.142 0.091 0.106 24.391 0.036 0.033 
1150545 22041 0.510886 - 15.51354 0.920 ab 0.597 0.005 0.006 0.422 0.060 0.059 24.946 0.026 0.024 0.244 0.173 0.354 24.407 0.059 0.100 
1150559 23854 0.499910 - 15.51806 1.477 ab 0.668 0.023 0.036 0.245 0.120 0.132 24.880 0.049 0.056 0.122 0.085 0.131 24.452 0.052 0.049 
1150587 25516 0.504369 - 15.51123 0.860 ab 0.668 0.033 0.041 0.282 0.103 0.126 24.977 0.035 0.038 0.215 0.135 0.223 24.465 0.054 0.077 
1150638 23973 0.506888 - 15.51116 0.735 ab 0.591 0.008 0.008 0.333 0.081 0.072 24.959 0.025 0.026 0.342 0.155 0.273 24.547 0.066 0.091 
1150655 23795 0.499899 - 15.51021 1.302 ab 0.637 0.014 0.016 0.376 0.138 0.141 24.942 0.066 0.062 0.159 0.090 0.090 24.468 0.038 0.044 
1150658 23548 0.505020 - 15.50723 0.945 ab 0.589 0.006 0.007 0.285 0.094 0.097 25.017 0.031 0.029 0.192 0.142 0.386 24.446 0.051 0.097 
1150717 23064 0.500085 - 15.51212 2.402 ab 0.571 0.006 0.006 0.494 0.120 0.126 25.030 0.038 0.035 0.207 0.137 0.266 24.476 0.052 0.080 
1150728 23699 0.506618 - 15.51736 1.052 c  0.390 0.009 0.011 0.113 0.070 0.072 24.994 0.023 0.023 0.113 0.072 0.080 24.553 0.030 0.030 
1150742 24848 0.495168 - 15.50679 1.321 ab 0.595 0.018 0.022 0.211 0.076 0.074 25.042 0.028 0.027 0.338 0.172 0.279 24.585 0.068 0.090 
1150790 28037 0.503676 - 15.50777 1.941 ab 0.583 0.010 0.008 0.642 0.134 0.103 25.098 0.037 0.030 0.381 0.192 0.349 24.707 0.073 0.098 
1150807 24337 0.509437 - 15.51070 1.920 c  0.374 0.006 0.006 0.216 0.080 0.078 25.053 0.024 0.025 0.124 0.078 0.084 24.626 0.030 0.031 
1150856 21621 0.503502 - 15.51641 1.248 c  0.346 0.005 0.006 0.255 0.070 0.069 25.040 0.024 0.024 0.119 0.076 0.078 24.707 0.030 0.029 
1150886 24549 0.500606 - 15.51285 3.270 ab 0.541 0.007 0.007 0.506 0.126 0.121 25.073 0.101 0.050 0.279 0.103 0.096 24.681 0.034 0.034 
1150911 24239 0.508326 - 15.50388 1.072 c  0.364 0.005 0.005 0.375 0.079 0.076 25.146 0.025 0.026 0.071 0.050 0.077 24.679 0.030 0.030 
1330010 21645 0.485608 - 15.49872 0.803 ab 0.683 0.011 0.011 0.546 0.103 0.084 24.895 0.033 0.028 0.356 0.175 0.274 24.425 0.073 0.096 
1330012 22383 0.477801 - 15.50170 0.855 ab 0.599 0.012 0.013 0.356 0.161 0.205 24.918 0.067 0.052 0.311 0.150 0.314 24.324 0.051 0.084 
1330099 24601 0.487768 - 15.49515 0.932 ab 0.632 0.013 0.012 0.306 0.106 0.107 24.941 0.030 0.030 0.244 0.142 0.217 24.461 0.057 0.076 
1330143 24884 0.475556 - 15.50040 1.192 ab 0.578 0.007 0.006 0.597 0.070 0.068 24.984 0.027 0.025 0.299 0.150 0.277 24.480 0.063 0.091 
1330171 24351 0.476755 - 15.50059 0.720 ab 0.605 0.007 0.007 0.524 0.073 0.071 25.014 0.025 0.026 0.289 0.181 0.403 24.469 0.066 0.112 
1330172 25844 0.475188 - 15.49816 1.358 ab 0.618 0.018 0.020 0.573 0.155 0.160 25.040 0.039 0.039 0.366 0.186 0.354 24.548 0.076 0.108 
1330202 24619 0.474795 - 15.49981 2.056 ab 0.587 0.008 0.008 0.451 0.121 0.128 24.951 0.079 0.050 0.191 0.123 0.128 24.501 0.049 0.055 
1330208 20325 0.480818 - 15.50552 1.110 ab 0.607 0.017 0.024 0.531 0.146 0.179 25.023 0.076 0.064 0.290 0.075 0.089 24.435 0.030 0.034 
1330263 25157 0.490560 - 15.49441 1.716 ab 0.564 0.009 0.009 0.381 0.228 0.340 25.023 0.094 0.067 0.144 0.107 0.298 24.466 0.042 0.074 
1330483 24606 0.483601 - 15.50440 0.867 c  0.380 0.006 0.007 0.264 0.074 0.074 25.105 0.024 0.025 0.073 0.051 0.079 24.660 0.031 0.029 
1516921 22827 0.508518 - 15.49810 1.355 ab 0.631 0.007 0.008 0.343 0.125 0.134 24.960 0.040 0.036 0.127 0.094 0.230 24.342 0.046 0.070 
1516944 20693 0.493523 - 15.50062 0.723 ab 0.631 0.009 0.011 0.362 0.127 0.132 24.901 0.066 0.059 0.215 0.083 0.081 24.387 0.034 0.034 
1517050 23440 0.507812 - 15.50092 1.173 ab 0.613 0.007 0.008 0.451 0.132 0.139 24.958 0.068 0.062 0.264 0.081 0.080 24.444 0.035 0.035 
1517067 23808 0.493475 - 15.49482 1.262 ab 0.613 0.009 0.011 0.189 0.099 0.096 24.996 0.037 0.030 0.235 0.135 0.201 24.527 0.058 0.072 
1517099 23715 0.496747 - 15.49512 1.840 ab 0.591 0.008 0.008 0.137 0.091 0.107 24.992 0.037 0.032 0.147 0.094 0.114 24.527 0.053 0.049 

